How wide must an eavesdropper be? Leakage of a toric-code logical bit to a strip and the Nishimori point

Fault-tolerant quantum computers hand pieces of each logical qubit to separate decoder modules and shared readout lines. How much does a piece reveal? We prove that for any region and any Pauli noise, including correlated noise, an observer's optimal advantage in learning a logical bit is exactly 1 - 2 P_fail, where P_fail is the failure probability of maximum-likelihood decoding confined to that region. Two lessons follow. Geometry, not noise, provides the protection: a region that misses a single column of the code learns exactly nothing at any noise level, while a region that spans the code is protected by noise only at impractical distances (d > 350 for one row at a 10^-3 flip rate). And width is a poor guide to risk: under i.i.d. noise a two-row strip learns exactly as little as one row, yet below threshold an eavesdropper needs a width growing only as ln d. Through the identity, the strip's operational threshold is the Nishimori point of the random-bond Ising model, and a Walsh-Hadamard transfer matrix up to width 16 locates it to within a few thousandths. On two IBM Heron processors (d = 3, 5), an emulated strip adversary shows the predicted jump at width three, and non-uniform qubit errors let a trained attacker profit from the second row that uniform noise makes useless. We turn these results into design rules for partitioned decoding and multiplexed readout. Code and data are included.

==> anc/README.md <==
# Ancillary files: "How wide must an eavesdropper be?"

Code and data for every numerical result in the paper. Python 3.10+, numpy, scipy, matplotlib;
the hardware scripts also need qiskit, qiskit-aer and qiskit-ibm-runtime.

    python make_tables.py      # regenerates the numbers in Tables dhalf, side, hw, tworow, quality, calpred, depol

## theory/  (toric-code strips, bit-flip and depolarizing noise)

| file | what it does | paper |
|---|---|---|
| `strip_exact.py` | exact leakage of any region by Eq. (identity): GF(2) stabilizer algebra + Walsh-Hadamard sum over the supported group | Thm 1, Table depol |
| `brute.py` | full state vector, partial trace, trace distance; checks `strip_exact` to 1e-15 | App. checks 1 |
| `strip_tm.py` | dense column transfer matrix, exact syndrome enumeration and Monte Carlo | Sec. width, App. checks 2-3 |
| `scan.py`, `scan2.py`, `scan_lowp.py` | torus scans of eps(d,w,p) -> `scan1.json`, `scan2.json`, `scan_lowp.json` | Fig. strip, Tables phi, cross, dhalf |
| `lowp.py`, `phi_lowp_coef.json` | small-p exponents and coefficients a_w | Prop. smallp, Table dhalf |
| `corr.py` -> `corr.json` | depolarizing vs bit-flip(2p/3) | Table depol |
| `figs.py`, `cross.py`, `analyze.py` | figures strip/collapse, pairwise crossings, rate fits | Figs. 1-2, Table cross |
| `fasttm.py` | fast Walsh-Hadamard transfer matrix, O(w 2^w) per column; posterior rho = E[(-1)^pi given syndrome] | Sec. wide |
| `scan_quenched.py` -> `scan_quenched.json` | quenched rate, w=4..16, 16 strips of length 3000 per point | Fig. quenched |
| `scan_quenched_more.py` -> `scan_quenched_more.json` | 48 further strips per point for w=12..16, p=0.100..0.115 | Fig. quenched, Table fss |
| `merge_quenched.py` -> `scan_quenched_merged.json` | pools the two quenched scans | |
| `scan_annealed.py` -> `scan_annealed.json` | annealed rate, w=6..12 | Sec. wide |
| `fss.py`, `fss_boot.py`, `fss_robust.py` | crossings, bootstrap collapse, fit-choice robustness (writes `tab_fss.tex`) | Sec. wide, Table fss |
| `fig_quenched.py` | Fig. quenched | |

Run each script from inside `theory/`. The long scans use `multiprocessing`; at w=16 one batch of 16 strips of
length 3300 takes about 7 minutes on one core.

## experiment/  (IBM Quantum hardware, rotated surface code d=3,5)

| file | what it does |
|---|---|
| `planar.py` | rotated code, exact strip leakage with per-qubit rates, ML strip decoder |
| `circuits.py` | measurement-free peeling encoder; Clifford-preferring transpilation; paired |0_L>/|1_L> circuits |
| `run_ibm.py`, `run_day.sh` | submit a job (needs an IBM Quantum account) and save shots, layout, circuits, calibration |
| `fetch_calibration.py`, `save_circuits.py` | calibration snapshot from the job record; transpiled circuits as QPY, checked against the job |
| `analyze_shots.py`, `analyze_hw.py` | model and learned strip attackers, injected noise |
| `aggregate_runs.py` | five-run summary -> `five_runs.json`, `five_runs_seeds.json`, `runs_summary.json` |
| `perqubit_ml.py` | per-qubit-rate ML attacker -> `perqubit_ml.json` |
| `pauli_noise.py`, `idle_noise.py`, `predict_from_calibration.py` | calibration-only noise model and prediction -> `*_prediction_idle.json` |

Data for each run `hw_<backend>_<stamp>`:
`.npz` (all shots: `d{3,5}_b{0,1}`, one row per shot, one column per data qubit),
`.json` (job id, layout, gate counts, QPU time), `.qpy` (exact transpiled circuits),
`_calibration.json` (backend properties when the job ran), `_prediction_idle.json` (calibration-based prediction).
`state_quality.json` and `sidechannel_table.json` hold Tables quality and side.

Job identifiers are listed in the paper's appendix. To reanalyze without hardware:

    cd experiment
    python analyze_hw.py hw_ibm_marrakesh_20261103-123134.npz
    python perqubit_ml.py hw_ibm_*.npz


==> anc/experiment/aggregate_runs.py <==
"""Combine several hardware runs into run-to-run statistics.

    python aggregate_runs.py hw_ibm_*.npz            # every hardware run in the folder

For each run: native flip rate, row reliabilities, and the model/learned strip advantages at
p_inj in {0, 0.06}. Across runs: mean, standard deviation and range per (d, w, p_inj), plus a
check of the two-row identity (model decoder, w=2 vs w=1) and of the w=3 gain on every run.
Writes runs_summary.json and runs_summary.png.
"""
import json, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from planar import Rotated
from analyze_shots import strip_attack, native_flip_rate

P_INJ = [0.0, 0.06]


def one_run(path, rng):
    base = path[:-4]
    meta = json.load(open(base + ".json"))
    Z = np.load(path)
    ds = sorted({int(k.split("_")[0][1:]) for k in Z.files})
    out = dict(file=path, backend=meta["backend"], job_id=meta.get("job_id"), stamp=base.split("_")[-1], d={})
    for d in ds:
        code = Rotated(d)
        shots = {b: Z[f"d{d}_b{b}"] for b in (0, 1)}
        qn = native_flip_rate(code, np.concatenate([shots[0], shots[1]]))[0]
        rows = [float(np.mean([((shots[b][:, [r * d + k for k in range(d)]].sum(1) % 2) == b).mean() for b in (0, 1)]))
                for r in range(d)]
        ws = [w for w in range(1, d + 1) if w * d <= 22]
        res = strip_attack(code, shots, ws=ws, p_injs=P_INJ, rng=rng, q_native=qn)
        out["d"][d] = dict(q_native=qn, rows=rows,
                           strips={f"w{r['w']}_p{r['p_inj']:.2f}": dict(model=r["eps_hat"], learned=r["eps_learned"],
                                                                    se=r["se_learned"], iid=r["eps_theory_iid"]) for r in res})
    return out


def main(paths):
    rng = np.random.default_rng(11)
    runs = [one_run(p, rng) for p in sorted(paths)]
    summary = dict(runs=runs, stats={})
    print(f"{len(runs)} runs: " + ", ".join(f"{r['backend']}@{r['stamp']}" for r in runs))
    ds = sorted({int(d) for r in runs for d in r["d"]})
    for d in ds:
        rr = [r for r in runs if d in r["d"]]
        print(f"\nd={d}  ({len(rr)} runs)")
        qs = [r["d"][d]["q_native"] for r in rr]
        print(f"  native flip rate: " + ", ".join(f"{q:.4f}" for q in qs) + f"   mean {np.mean(qs):.4f} sd {np.std(qs, ddof=1) if len(qs) > 1 else 0:.4f}")
        keys = sorted(rr[0]["d"][d]["strips"])
        st = {}
        for k in keys:
            for kind in ("model", "learned"):
                v = np.array([r["d"][d]["strips"][k][kind] for r in rr if k in r["d"][d]["strips"]])
                st[f"{k}_{kind}"] = dict(mean=float(v.mean()), sd=float(v.std(ddof=1)) if len(v) > 1 else 0.0,
                                         min=float(v.min()), max=float(v.max()), n=len(v))
            print(f"  {k}: model {st[k+'_model']['mean']:.3f}±{st[k+'_model']['sd']:.3f}   learned {st[k+'_learned']['mean']:.3f}±{st[k+'_learned']['sd']:.3f}   (n={st[k+'_model']['n']})")
        # identity and gain checks, run by run
        for r in rr:
            s = r["d"][d]["strips"]
            gap = s["w2_p0.00"]["model"] - s["w1_p0.00"]["model"]
            gain = s["w3_p0.00"]["learned"] - s["w1_p0.00"]["learned"]
            g2 = s["w2_p0.00"]["learned"] - s["w1_p0.00"]["learned"]
            print(f"    {r['backend']}@{r['stamp']}: model w2-w1 = {gap:+.3f} (identity), learned w2-w1 = {g2:+.3f} (non-uniformity), learned w3-w1 = {gain:+.3f}")
        summary["stats"][d] = st
    json.dump(summary, open("runs_summary.json", "w"), indent=1)

    fig, axes = plt.subplots(1, len(ds), figsize=(4 * len(ds), 3.2), squeeze=False)
    cols = {"w1": "#86b6ef", "w2": "#3987e5", "w3": "#1c5cab", "w4": "#0d366b"}
    for ax, d in zip(axes[0], ds):
        rr = [r for r in runs if d in r["d"]]
        for wi, w in enumerate([k for k in ("w1", "w2", "w3", "w4") if f"{k}_p0.00" in rr[0]["d"][d]["strips"]]):
            for j, r in enumerate(rr):
                s = r["d"][d]["strips"][f"{w}_p0.00"]
                ax.errorbar(wi + (j - (len(rr) - 1) / 2) * 0.12, s["learned"], yerr=s["se"], fmt="o", color=cols[w], ms=4, capsize=2)
                ax.plot(wi + (j - (len(rr) - 1) / 2) * 0.12, s["model"], "x", color=cols[w], ms=5)
        ax.set_xticks(range(4)); ax.set_xticklabels(["w=1", "w=2", "w=3", "w=4"])
        ax.set_title(f"d={d}: each point is one run (o learned, x model)", loc="left", fontsize=8.5)
        ax.set_ylabel("eavesdropper advantage (no injected noise)")
        ax.spines["top"].set_visible(False); ax.spines["right"].set_visible(False)
    fig.tight_layout(); fig.savefig("runs_summary.png", dpi=200)
    print("\nwrote runs_summary.json, runs_summary.png")


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/experiment/analyze_hw.py <==
"""Analyse a hardware (or --fake) run:  python analyze_hw.py hw_<backend>_<stamp>.npz

Outputs <base>_results.json, <base>_fig.png and prints a table.
"""
import json, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from planar import Rotated, leakage
from analyze_shots import strip_attack, native_flip_rate, compose

P_INJ = [0, 0.01, 0.02, 0.04, 0.06, 0.08, 0.10, 0.12]
RAMP = ["#86b6ef", "#5598e7", "#2a78d6", "#1c5cab", "#104281", "#0d366b"]
plt.rcParams.update({"font.size": 9, "axes.spines.top": False, "axes.spines.right": False,
                     "axes.grid": True, "grid.color": "#e6e6e3", "grid.linewidth": 0.6, "lines.linewidth": 2})


def main(path):
    base = path[:-4]
    Z = np.load(path)
    meta = json.load(open(base + ".json"))
    ds = sorted({int(k.split("_")[0][1:]) for k in Z.files})
    rng = np.random.default_rng(2026)
    results = []
    fig, axes = plt.subplots(1, len(ds), figsize=(3.6 * len(ds), 3.2), squeeze=False)
    for ax, d in zip(axes[0], ds):
        code = Rotated(d)
        shots = {0: Z[f"d{d}_b0"], 1: Z[f"d{d}_b1"]}
        # sanity: noiseless structure should be visible (check violation rates small)
        qn, viol = native_flip_rate(code, np.concatenate([shots[0], shots[1]]))
        ws = [w for w in range(1, d + 1) if w * d <= 22]
        res = strip_attack(code, shots, ws=ws, p_injs=P_INJ, rng=rng, q_native=qn)
        for r in res:
            r["check_violation_mean"] = float(viol.mean())
        results += res
        print(f"\nd={d}: native flip rate (from {len(code.Zs)} Z-check violation rates) q = {qn:.4f}")
        print("  p_inj  " + "  ".join(f"w={w}: model-dec / learned / iid-theory" for w in ws))
        for p in P_INJ:
            cells = [next(r for r in res if r["w"] == w and r["p_inj"] == p) for w in ws]
            print(f"  {p:.2f}   " + "  ".join(f"{c['eps_hat']:.3f} / {c['eps_learned']:.3f}±{c['se_learned']:.3f} / {c['eps_theory_iid']:.3f}" for c in cells))
        pf = np.linspace(0, 0.13, 40)
        for w, col in zip(ws, RAMP[::max(1, len(RAMP) // len(ws))]):
            th = [leakage(code, code.strip(w), compose(p, qn))[0] for p in pf]
            ax.plot(pf, th, "-", color=col, lw=1.2, alpha=0.8)
            pts = [r for r in res if r["w"] == w]
            ax.errorbar([r["p_inj"] for r in pts], [max(r["eps_hat"], r["eps_learned"]) for r in pts], yerr=[r["se_learned"] for r in pts],
                        fmt="o", color=col, ms=4, capsize=2, label=f"w={w}")
        ax.set_title(f"{meta['backend']}, d={d}  (native q≈{qn:.3f})", loc="left", fontsize=8.5)
        ax.set_xlabel("injected bit-flip rate p_inj"); ax.set_ylabel("eavesdropper advantage ε̂")
        ax.legend(fontsize=7, frameon=False)
    fig.tight_layout()
    fig.savefig(base + "_fig.png", dpi=200)
    json.dump(dict(meta=meta, results=results), open(base + "_results.json", "w"), indent=1, default=str)
    print("\nwrote", base + "_results.json", base + "_fig.png")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/experiment/analyze_shots.py <==
"""Strip-attack analysis of Z-basis shot records from |0_L>, |1_L> preparations.

Input: dict {b: uint8 array (shots, n)} of measured data-qubit bits (logical qubit order).
For each strip width w and each software-injected flip rate p_inj:
  * flip each recorded bit independently with prob p_inj (exactly equivalent to an X error
    immediately before measurement),
  * decode b from the strip bits alone with the exact ML strip decoder,
  * report the achieved advantage  eps_hat = 2 * accuracy - 1  (+/- binomial std err).
eps_hat is an unbiased estimate of what this attack achieves, hence a lower bound on the
true leakage of the prepared noisy state to the strip.
Also estimates the native flip rate from Z-check violation statistics.
"""
import numpy as np
from planar import Rotated, StripDecoder, leakage


def compose(q1, q2):
    return q1 + q2 - 2 * q1 * q2


def native_flip_rate(code, Y):
    """Per-qubit-uniform flip rate q such that mean Z-check violation matches the data."""
    viol = []
    wts = []
    for s in code.Zs:
        viol.append((Y[:, s].sum(1) % 2).mean())
        wts.append(len(s))
    viol, wts = np.array(viol), np.array(wts)
    qs = np.linspace(1e-5, 0.3, 30000)
    pred = np.array([np.mean((1 - (1 - 2 * q) ** wts) / 2) for q in qs])
    return float(qs[np.argmin(np.abs(pred - viol.mean()))]), viol


def strip_attack(code, shots, ws, p_injs, rng, q_native=None, max_A=22):
    if q_native is None:
        q_native = native_flip_rate(code, np.concatenate([shots[0], shots[1]]))[0]
    out = []
    for w in ws:
        A = code.strip(w)
        if len(A) > max_A:
            continue
        for p in p_injs:
            q_model = compose(p, q_native)
            dec = StripDecoder(code, A, q_model)
            correct, total = 0, 0
            for b in (0, 1):
                Y = shots[b][:, A].copy()
                if p > 0:
                    Y ^= (rng.random(Y.shape) < p).astype(np.uint8)
                g = dec.decode(Y)
                correct += int((g == b).sum())
                total += len(g)
            acc = correct / total
            eps_hat = 2 * acc - 1
            se = 2 * np.sqrt(acc * (1 - acc) / total)
            theory_iid = leakage(code, A, q_model)[0]
            # learned attacker: 2-fold cross-validated lookup table on (syndrome, logical parity)
            Ys = {b: shots[b][:, A] ^ (rng.random(shots[b][:, A].shape) < p).astype(np.uint8) for b in (0, 1)}
            C = {b: dec.cells(Ys[b]) for b in (0, 1)}
            ncell = 1 << (dec.rz + 1)
            lc, lt = 0, 0
            for fold in (0, 1):
                tr = {b: np.arange(len(C[b])) % 2 != fold for b in (0, 1)}
                te = {b: ~tr[b] for b in (0, 1)}
                n0 = np.bincount(C[0][tr[0]], minlength=ncell); n1 = np.bincount(C[1][tr[1]], minlength=ncell)
                # unseen/tied cells fall back to the model decoder's choice
                model_guess = dec.decode_cells(np.arange(ncell))
                table = np.where(n1 > n0, 1, np.where(n0 > n1, 0, model_guess))
                for b in (0, 1):
                    g = table[C[b][te[b]]]
                    lc += int((g == b).sum()); lt += len(g)
            lacc = lc / lt
            out.append(dict(d=code.d, w=w, p_inj=p, q_native=q_native, q_model=q_model,
                            eps_hat=eps_hat, se=se, eps_learned=2 * lacc - 1, se_learned=2 * np.sqrt(lacc * (1 - lacc) / lt),
                            eps_theory_iid=theory_iid, shots=total, cells=ncell))
    return out


==> anc/experiment/circuits.py <==
"""Encoding circuits for |0_L>, |1_L> of the rotated surface code, measured in Z on every data qubit.

|0_L> = prod_X (1 + S_X)/sqrt2 |0...0>. With the X-check matrix in reduced row-echelon form
(pivot columns p_k appearing only in row k), H on each pivot followed by CNOT(pivot -> other
qubits of its row) prepares the uniform superposition over the X-check group, i.e. |0_L>.
|1_L> = X_L |0_L>.
"""
import numpy as np
from qiskit import QuantumCircuit
from planar import Rotated
from strip_exact import gf2_rref


def x_check_matrix(code):
    Hx = np.zeros((len(code.Xs), code.n), np.uint8)
    for k, s in enumerate(code.Xs):
        Hx[k, s] = 1
    return Hx


def peel_order(code):
    """Order the X checks and pick pivots so that pivot_k lies in no earlier check.
    Peel from the end: repeatedly remove a check that owns a qubit no other remaining check uses."""
    remaining = list(range(len(code.Xs)))
    order = []
    while remaining:
        for k in remaining:
            others = set().union(*[set(code.Xs[j]) for j in remaining if j != k]) if len(remaining) > 1 else set()
            priv = [q for q in code.Xs[k] if q not in others]
            if priv:
                order.append((k, priv[0]))
                remaining.remove(k)
                break
        else:
            raise RuntimeError("peeling failed")
    return order[::-1]          # process in reverse peel order


def encoder(code, b, measure=True):
    qc = QuantumCircuit(code.n, code.n if measure else 0)
    for k, p in peel_order(code):
        qc.h(p)
        for t in code.Xs[k]:
            if t != p:
                qc.cx(p, t)
    if b:
        for q in code.XL:
            qc.x(q)
    if measure:
        qc.barrier()
        qc.measure(range(code.n), range(code.n))
    return qc


def check_ideal(d, shots=4000):
    """Noiseless sampling: every Z check satisfied, Z_L parity == b."""
    from qiskit_aer import AerSimulator
    code = Rotated(d)
    sim = AerSimulator(method="stabilizer")
    for b in (0, 1):
        qc = encoder(code, b)
        res = sim.run(qc, shots=shots).result().get_memory() if False else None
        counts = sim.run(qc, shots=shots).result().get_counts()
        bad = 0
        nonuniform = {}
        for bits, c in counts.items():
            y = np.array([int(ch) for ch in bits[::-1]], np.uint8)  # qiskit little-endian
            ok = all(y[s].sum() % 2 == 0 for s in code.Zs) and (y[code.ZL].sum() % 2 == b)
            bad += (not ok) * c
        print(f"d={d} b={b}: {len(counts)} distinct outcomes (expect 2^{len(code.Xs)}={2**len(code.Xs)}), violations={bad}")


if __name__ == "__main__":
    for d in (3, 5, 7):
        code = Rotated(d)
        qc = encoder(code, 0)
        print(f"d={d}: CNOTs={qc.count_ops().get('cx',0)}, depth={qc.depth()}")
        check_ideal(d)


def _is_clifford(tq):
    ang = [float(i.operation.params[0]) for i in tq.data if i.operation.name == "rz"]
    return all(abs(a / (np.pi / 2) - round(a / (np.pi / 2))) < 1e-6 for a in ang)


def best_transpile(qc, backend, seeds=range(16), levels=(3, 1)):
    """Transpile with the fewest two-qubit gates, preferring circuits whose single-qubit rotations
    are Clifford (multiples of pi/2) so the identical circuit can also be simulated exactly with
    the stabilizer method. Falls back to the best non-Clifford transpilation (fine for hardware)."""
    from qiskit import transpile
    best = {True: None, False: None}
    for lvl in levels:
        for s in seeds:
            tq = transpile(qc, backend, optimization_level=lvl, seed_transpiler=s)
            ops = tq.count_ops()
            n2 = ops.get("cz", 0) + ops.get("ecr", 0) + ops.get("cx", 0)
            c = _is_clifford(tq)
            if best[c] is None or n2 < best[c][0]:
                best[c] = (n2, tq, dict(level=lvl, seed=s, clifford=c, twoq=int(n2)))
    pick = best[True] or best[False]
    return pick[1], pick[2]


def pair_transpile(code, backend):
    """Transpile |0_L> once; build |1_L> from the same transpiled circuit by inserting X on the
    physical qubits that hold X_L, just before readout. The two circuits are then identical
    except for those X gates, on any qiskit version."""
    from qiskit import QuantumCircuit
    tq0, info = best_transpile(encoder(code, 0), backend)
    final = tq0.layout.final_index_layout()          # virtual qubit -> physical qubit at the end
    phys_xl = [int(final[q]) for q in code.XL]
    tq1 = QuantumCircuit(*tq0.qregs, *tq0.cregs, name=tq0.name)
    inserted = False
    for inst in tq0.data:
        if not inserted and inst.operation.name in ("barrier", "measure"):
            for p in phys_xl:
                tq1.x(tq1.qubits[p])
            inserted = True
        tq1.append(inst.operation, inst.qubits, inst.clbits)
    assert inserted
    tq1._layout = tq0.layout
    info = dict(info, xl_physical=phys_xl)
    return {0: tq0, 1: tq1}, info


==> anc/experiment/fetch_calibration.py <==
"""Fetch the calibration that was in force when a job ran, for the qubits the experiment used.

    python fetch_calibration.py hw_ibm_marrakesh_20261103-123134.json

Uses your saved IBM Quantum account. Writes <base>_calibration.json with, for every physical
qubit in the layouts: T1, T2, readout error, P(0|1), P(1|0), single-qubit (sx) gate error; and
for every coupled pair among them: the CZ error. Also records the backend version.
"""
import json, sys
from qiskit_ibm_runtime import QiskitRuntimeService


def main(meta_path):
    meta = json.load(open(meta_path))
    svc = QiskitRuntimeService()
    job = svc.job(meta["job_id"])
    backend = svc.backend(meta["backend"])
    props, source = None, None
    try:
        props = job.properties()                      # calibration attached to the job's run
        source = "job.properties()"
    except Exception as e:
        print("job.properties() unavailable:", e)
    if props is None:
        from datetime import datetime
        ts = job.metrics().get("timestamps", {}).get("running") or job.creation_date
        if isinstance(ts, str):
            ts = datetime.fromisoformat(ts.replace("Z", "+00:00"))
        props = backend.properties(datetime=ts)
        source = f"backend.properties(datetime={ts})"
    used = sorted({q for c in meta["circuits"] for q in c["layout"]})
    out = dict(backend=meta["backend"], job_id=meta["job_id"], source=source,
               backend_version=getattr(props, "backend_version", None),
               last_update_date=str(getattr(props, "last_update_date", "")), qubits={}, cz={})

    def qprop(q, name):
        try:
            return props.qubit_property(q, name)[0]
        except Exception:
            return None

    for q in used:
        sx_err = None
        try:
            sx_err = props.gate_error("sx", [q])
        except Exception:
            pass
        out["qubits"][str(q)] = dict(T1=qprop(q, "T1"), T2=qprop(q, "T2"), readout_error=qprop(q, "readout_error"),
                                     prob_meas0_prep1=qprop(q, "prob_meas0_prep1"), prob_meas1_prep0=qprop(q, "prob_meas1_prep0"),
                                     sx_error=sx_err)
    for g in props.gates:
        if g.gate in ("cz", "ecr", "cx") and len(g.qubits) == 2 and set(g.qubits) <= set(used):
            err = next((p.value for p in g.parameters if p.name == "gate_error"), None)
            out["cz"][f"{g.qubits[0]}-{g.qubits[1]}"] = err
    base = meta_path[:-5]
    json.dump(out, open(base + "_calibration.json", "w"), indent=1, default=str)
    print(f"source: {source}; backend_version {out['backend_version']}; last update {out['last_update_date']}")
    print(f"{len(out['qubits'])} qubits, {len(out['cz'])} two-qubit pairs -> {base}_calibration.json")


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/experiment/five_runs.json <==
[
 {
  "run": "hw_ibm_marrakesh_20261103-123134",
  "backend": "ibm_marrakesh",
  "job": "dbl1km1kdqps7393dtq0",
  "stamp": "20261103-123134",
  "qpu": 24,
  "q3": 0.023659999999999997,
  "d3w1": 0.94705,
  "d3w1se": 0.001605430608123566,
  "d3w2": 0.9482999999999999,
  "d3w2se": 0.0015868767280415967,
  "d3w3": 0.9712000000000001,
  "d3w3se": 0.001191328670015121,
  "gain3": [
   0.0012499999999999734,
   -0.006199999999999983,
   -0.0005500000000000504
  ],
  "gain3_3": 0.024150000000000116,
  "cal3": {
   "qpred": 0.018629999999999997,
   "qmeas": 0.023659999999999997,
   "under": 0.21259509721048186,
   "rank": 0.5,
   "best_ok": true,
   "strip_mae": 0.016412499999999997,
   "row_mae": 0.023266666666666585
  },
  "q5": 0.05146,
  "d5w1": 0.6406499999999999,
  "d5w1se": 0.003839165200600256,
  "d5w2": 0.7762500000000001,
  "d5w2se": 0.003152126018657883,
  "d5w3": 0.8838999999999999,
  "d5w3se": 0.0023383797275036413,
  "d5w4": 0.9011499999999999,
  "d5w4se": 0.0021675370671571004,
  "gain5": [
   0.13560000000000016,
   0.05954999999999999,
   0.031050000000000022
  ],
  "gain3_5": 0.24324999999999997,
  "cal5": {
   "qpred": 0.04843,
   "qmeas": 0.05146,
   "under": 0.05888068402642821,
   "rank": 0.7999999999999999,
   "best_ok": false,
   "strip_mae": 0.005250000000000051,
   "row_mae": 0.025360000000000004
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261104-130811",
  "backend": "ibm_marrakesh",
  "job": "dbln8r9kbkrc73co24og",
  "stamp": "20261104-130811",
  "qpu": 24,
  "q3": 0.0424,
  "d3w1": 0.8503499999999999,
  "d3w1se": 0.002631087595938228,
  "d3w2": 0.8599000000000001,
  "d3w2se": 0.002552312627794643,
  "d3w3": 0.96105,
  "d3w3se": 0.0013818728007671335,
  "gain3": [
   0.00955000000000017,
   0.013900000000000023,
   0.00019999999999997797
  ],
  "gain3_3": 0.11070000000000002,
  "cal3": {
   "qpred": 0.024539999999999996,
   "qmeas": 0.0424,
   "under": 0.42122641509433967,
   "rank": 1.0,
   "best_ok": true,
   "strip_mae": 0.043962500000000015,
   "row_mae": 0.039533333333333344
  },
  "q5": 0.08153999999999999,
  "d5w1": 0.6615500000000001,
  "d5w1se": 0.003749505292368581,
  "d5w2": 0.7422500000000001,
  "d5w2se": 0.0033506153819112088,
  "d5w3": 0.8293999999999999,
  "d5w3se": 0.002793276033620738,
  "d5w4": 0.8479000000000001,
  "d5w4se": 0.0026507809698275704,
  "gain5": [
   0.0807,
   0.022150000000000114,
   0.035499999999999865
  ],
  "gain3_5": 0.16784999999999983,
  "cal5": {
   "qpred": 0.05429,
   "qmeas": 0.08153999999999999,
   "under": 0.3341918077017414,
   "rank": 0.6,
   "best_ok": true,
   "strip_mae": 0.032749999999999946,
   "row_mae": 0.06442499999999998
  }
 },
 {
  "run": "hw_ibm_kingston_20261104-143451",
  "backend": "ibm_kingston",
  "job": "dbln96u74qds73dqqheg",
  "stamp": "20261104-143451",
  "qpu": 23,
  "q3": 0.02199,
  "d3w1": 0.9151499999999999,
  "d3w1se": 0.002015567398401751,
  "d3w2": 0.9153500000000001,
  "d3w2se": 0.002013295665693441,
  "d3w3": 0.9817499999999999,
  "d3w3se": 0.0009508803486769537,
  "gain3": [
   0.00020000000000020002,
   -0.00029999999999996696,
   0.0010999999999998789
  ],
  "gain3_3": 0.06659999999999999,
  "cal3": {
   "qpred": 0.01585,
   "qmeas": 0.02199,
   "under": 0.27921782628467484,
   "rank": 1.0,
   "best_ok": true,
   "strip_mae": 0.007125000000000048,
   "row_mae": 0.01419999999999999
  },
  "q5": 0.03939,
  "d5w1": 0.74905,
  "d5w1se": 0.0033125673483719543,
  "d5w2": 0.8484,
  "d5w2se": 0.002646778419135232,
  "d5w3": 0.90815,
  "d5w3se": 0.002093224650509352,
  "d5w4": 0.93435,
  "d5w4se": 0.0017817833587448276,
  "gain5": [
   0.09935000000000005,
   0.04364999999999997,
   0.029849999999999932
  ],
  "gain3_5": 0.15910000000000002,
  "cal5": {
   "qpred": 0.03488,
   "qmeas": 0.03939,
   "under": 0.11449606499111453,
   "rank": 0.8999999999999998,
   "best_ok": false,
   "strip_mae": 0.011566666666666689,
   "row_mae": 0.02098499999999994
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261105-102639",
  "backend": "ibm_marrakesh",
  "job": "dbma02e74qds73drti8g",
  "stamp": "20261105-102639",
  "qpu": 24,
  "q3": 0.030409999999999996,
  "d3w1": 0.9417500000000001,
  "d3w1se": 0.0016815687430194448,
  "d3w2": 0.9413,
  "d3w2se": 0.001687855962456512,
  "d3w3": 0.9681,
  "d3w3se": 0.0012528207174212925,
  "gain3": [
   -0.00045000000000006146,
   0.003449999999999953,
   -0.00039999999999995595
  ],
  "gain3_3": 0.026349999999999874,
  "cal3": {
   "qpred": 0.02004,
   "qmeas": 0.030409999999999996,
   "under": 0.341006247944755,
   "rank": 1.0,
   "best_ok": true,
   "strip_mae": 0.01551250000000004,
   "row_mae": 0.028549999999999964
  },
  "q5": 0.06953,
  "d5w1": 0.4668000000000001,
  "d5w1se": 0.004421814559657607,
  "d5w2": 0.7372000000000001,
  "d5w2se": 0.0033783729811848774,
  "d5w3": 0.8132999999999999,
  "d5w3se": 0.002909222877333396,
  "d5w4": 0.8388,
  "d5w4se": 0.002722198376312792,
  "gain5": [
   0.2704,
   0.1310500000000001,
   0.06015000000000015
  ],
  "gain3_5": 0.3464999999999998,
  "cal5": {
   "qpred": 0.04151,
   "qmeas": 0.06953,
   "under": 0.40299151445419246,
   "rank": 0.09999999999999999,
   "best_ok": true,
   "strip_mae": 0.04825833333333333,
   "row_mae": 0.10359499999999995
  }
 },
 {
  "run": "hw_ibm_kingston_20261105-104252",
  "backend": "ibm_kingston",
  "job": "dbma0f9kbkrc73cp4ik0",
  "stamp": "20261105-104252",
  "qpu": 23,
  "q3": 0.019979999999999998,
  "d3w1": 0.88845,
  "d3w1se": 0.0022948670849310643,
  "d3w2": 0.8875,
  "d3w2se": 0.0023040385738958458,
  "d3w3": 0.9844999999999999,
  "d3w3se": 0.0008769228871457304,
  "gain3": [
   -0.0009500000000000064,
   -0.0012499999999999734,
   0.0013500000000001844
  ],
  "gain3_3": 0.09604999999999997,
  "cal3": {
   "qpred": 0.014649999999999998,
   "qmeas": 0.019979999999999998,
   "under": 0.2667667667667668,
   "rank": 1.0,
   "best_ok": true,
   "strip_mae": 0.021550000000000014,
   "row_mae": 0.013808333333333311
  },
  "q5": 0.03606,
  "d5w1": 0.7531000000000001,
  "d5w1se": 0.0032895303236176432,
  "d5w2": 0.813,
  "d5w2se": 0.002911318429852702,
  "d5w3": 0.9158,
  "d5w3se": 0.0020081730503121492,
  "d5w4": 0.9341999999999999,
  "d5w4se": 0.0017837485809384694,
  "gain5": [
   0.05989999999999984,
   0.008399999999999963,
   0.015349999999999975
  ],
  "gain3_5": 0.16269999999999984,
  "cal5": {
   "qpred": 0.03134,
   "qmeas": 0.03606,
   "under": 0.13089295618413754,
   "rank": 0.0,
   "best_ok": false,
   "strip_mae": 0.019558333333333382,
   "row_mae": 0.032650000000000026
  }
 }
]

==> anc/experiment/five_runs_seeds.json <==
{
 "hw_ibm_marrakesh_20261103-123134|3": {
  "0": {
   "w1": [
    0.94705,
    0.0
   ],
   "w2": [
    0.9480124999999999,
    0.0002965952629425935
   ],
   "w3": [
    0.9709937500000001,
    0.0002283603238305467
   ],
   "gain2": [
    0.000962500000000005,
    0.00029659526294259345
   ],
   "gain3": [
    0.023943750000000097,
    0.0002283603238305467
   ]
  },
  "0.06": {
   "w1": [
    0.6454687499999999,
    0.001944051423574005
   ],
   "w2": [
    0.6457999999999999,
    0.002823561580699091
   ],
   "w3": [
    0.82631875,
    0.0013376606211965658
   ],
   "gain2": [
    0.00033125000000000515,
    0.0012193588222914164
   ],
   "gain3": [
    0.18085000000000004,
    0.002384061660276457
   ]
  },
  "0.12": {
   "w1": [
    0.41536249999999997,
    0.004484609096677227
   ],
   "w2": [
    0.4150125,
    0.005443732060820038
   ],
   "w3": [
    0.61149375,
    0.0036277952584869103
   ],
   "gain2": [
    -0.00034999999999996145,
    0.0022255617268456197
   ],
   "gain3": [
    0.19613124999999998,
    0.003093131251256601
   ]
  }
 },
 "hw_ibm_marrakesh_20261103-123134|5": {
  "0": {
   "w1": [
    0.6406499999999999,
    0.0
   ],
   "w2": [
    0.77555625,
    0.0006331654108525414
   ],
   "w3": [
    0.88394375,
    0.0006848528582841967
   ],
   "gain2": [
    0.1349062500000001,
    0.0006331654108525414
   ],
   "gain3": [
    0.24329375000000006,
    0.0006848528582841967
   ]
  },
  "0.06": {
   "w1": [
    0.338425,
    0.0035800663401674556
   ],
   "w2": [
    0.40535,
    0.002248610682176916
   ],
   "w3": [
    0.61586875,
    0.001889599411912433
   ],
   "gain2": [
    0.06692500000000007,
    0.005530314186373166
   ],
   "gain3": [
    0.27744375000000004,
    0.003989473453665288
   ]
  },
  "0.12": {
   "w1": [
    0.16331250000000003,
    0.005582604119046971
   ],
   "w2": [
    0.19331250000000005,
    0.004206449660937343
   ],
   "w3": [
    0.34991250000000007,
    0.006537619501775876
   ],
   "gain2": [
    0.030000000000000027,
    0.007019170178874418
   ],
   "gain3": [
    0.18660000000000002,
    0.006190415979560692
   ]
  }
 },
 "hw_ibm_marrakesh_20261104-130811|3": {
  "0": {
   "w1": [
    0.8503499999999999,
    0.0
   ],
   "w2": [
    0.8599000000000001,
    0.0
   ],
   "w3": [
    0.961125,
    0.0001145643923738955
   ],
   "gain2": [
    0.00955000000000017,
    0.0
   ],
   "gain3": [
    0.11077500000000007,
    0.0001145643923738955
   ]
  },
  "0.06": {
   "w1": [
    0.57860625,
    0.002725623495184155
   ],
   "w2": [
    0.5854375,
    0.0026523279868824914
   ],
   "w3": [
    0.79954375,
    0.0017090636142344316
   ],
   "gain2": [
    0.006831249999999955,
    0.002490850444627282
   ],
   "gain3": [
    0.22093749999999998,
    0.0036685104265900517
   ]
  },
  "0.12": {
   "w1": [
    0.3718625,
    0.004146892661981987
   ],
   "w2": [
    0.37573750000000006,
    0.0031856857582002406
   ],
   "w3": [
    0.5840375,
    0.0035932880137834336
   ],
   "gain2": [
    0.003875000000000045,
    0.004926712900098826
   ],
   "gain3": [
    0.21217500000000003,
    0.004084192086569848
   ]
  }
 },
 "hw_ibm_marrakesh_20261104-130811|5": {
  "0": {
   "w1": [
    0.6615500000000001,
    0.0
   ],
   "w2": [
    0.741625,
    0.0003783186487605302
   ],
   "w3": [
    0.82955,
    0.00134257215820975
   ],
   "gain2": [
    0.0800749999999999,
    0.0003783186487605302
   ],
   "gain3": [
    0.16799999999999993,
    0.00134257215820975
   ]
  },
  "0.06": {
   "w1": [
    0.34835000000000005,
    0.0022231734075415584
   ],
   "w2": [
    0.38997499999999996,
    0.0034897170372395216
   ],
   "w3": [
    0.5474187500000001,
    0.004648180927793164
   ],
   "gain2": [
    0.04162499999999997,
    0.003351958382796521
   ],
   "gain3": [
    0.19906875,
    0.004375709763855458
   ]
  },
  "0.12": {
   "w1": [
    0.16673749999999998,
    0.002891447518112689
   ],
   "w2": [
    0.1809,
    0.0073757626724291975
   ],
   "w3": [
    0.30036874999999996,
    0.004577931949854649
   ],
   "gain2": [
    0.014162500000000022,
    0.00826773661590647
   ],
   "gain3": [
    0.13363124999999998,
    0.004274410595333605
   ]
  }
 },
 "hw_ibm_kingston_20261104-143451|3": {
  "0": {
   "w1": [
    0.9151499999999999,
    0.0
   ],
   "w2": [
    0.91525,
    0.00027271780286593916
   ],
   "w3": [
    0.98181875,
    0.00014776988021923887
   ],
   "gain2": [
    0.00010000000000010001,
    0.00027271780286593916
   ],
   "gain3": [
    0.06666875000000008,
    0.00014776988021923887
   ]
  },
  "0.06": {
   "w1": [
    0.62329375,
    0.0018066608529273068
   ],
   "w2": [
    0.6237937499999999,
    0.002496552310187011
   ],
   "w3": [
    0.8395937499999999,
    0.0020831822861910234
   ],
   "gain2": [
    0.0005000000000000004,
    0.0017201017411770114
   ],
   "gain3": [
    0.2163,
    0.0021279391438666713
   ]
  },
  "0.12": {
   "w1": [
    0.4010875,
    0.0035927661696804306
   ],
   "w2": [
    0.39976249999999997,
    0.0041961105502596255
   ],
   "w3": [
    0.6234875,
    0.0036858470871700888
   ],
   "gain2": [
    -0.0013250000000000206,
    0.0022213453130929847
   ],
   "gain3": [
    0.22240000000000004,
    0.003093743686862251
   ]
  }
 },
 "hw_ibm_kingston_20261104-143451|5": {
  "0": {
   "w1": [
    0.74905,
    0.0
   ],
   "w2": [
    0.84831875,
    0.00045821494683168735
   ],
   "w3": [
    0.9086375,
    0.00046283771453933445
   ],
   "gain2": [
    0.09926874999999999,
    0.00045821494683168735
   ],
   "gain3": [
    0.15958749999999997,
    0.00046283771453933445
   ]
  },
  "0.06": {
   "w1": [
    0.39646250000000005,
    0.00512553350881641
   ],
   "w2": [
    0.44946250000000004,
    0.0027679809880127547
   ],
   "w3": [
    0.64794375,
    0.004710986991862736
   ],
   "gain2": [
    0.05300000000000002,
    0.004016606154454247
   ],
   "gain3": [
    0.25148125,
    0.00558104702878409
   ]
  },
  "0.12": {
   "w1": [
    0.19042499999999996,
    0.004357608288958508
   ],
   "w2": [
    0.21416249999999998,
    0.005684889510799632
   ],
   "w3": [
    0.3710375,
    0.006541967880538733
   ],
   "gain2": [
    0.023737500000000022,
    0.00430680783759852
   ],
   "gain3": [
    0.18061250000000004,
    0.007095762379758823
   ]
  }
 },
 "hw_ibm_marrakesh_20261105-102639|3": {
  "0": {
   "w1": [
    0.9417500000000001,
    0.0
   ],
   "w2": [
    0.9418562500000001,
    0.0001975435078659851
   ],
   "w3": [
    0.96848125,
    0.0002423033996872217
   ],
   "gain2": [
    0.00010624999999997442,
    0.0001975435078659851
   ],
   "gain3": [
    0.0267312499999999,
    0.0002423033996872217
   ]
  },
  "0.06": {
   "w1": [
    0.64124375,
    0.002358420750735551
   ],
   "w2": [
    0.640925,
    0.003440748465087271
   ],
   "w3": [
    0.81570625,
    0.0022899832832359115
   ],
   "gain2": [
    -0.00031875000000000653,
    0.0014555792446652091
   ],
   "gain3": [
    0.17446250000000002,
    0.0030522276700796747
   ]
  },
  "0.12": {
   "w1": [
    0.4134125,
    0.0037432230430472497
   ],
   "w2": [
    0.4122,
    0.003948733974326445
   ],
   "w3": [
    0.6019812499999999,
    0.0027792689573879073
   ],
   "gain2": [
    -0.001212500000000033,
    0.0032584265758184685
   ],
   "gain3": [
    0.18856874999999998,
    0.0023196090053067275
   ]
  }
 },
 "hw_ibm_marrakesh_20261105-102639|5": {
  "0": {
   "w1": [
    0.4668000000000001,
    0.0
   ],
   "w2": [
    0.73663125,
    0.00111185023159596
   ],
   "w3": [
    0.81393125,
    0.0006324246496618846
   ],
   "gain2": [
    0.26983124999999986,
    0.00111185023159596
   ],
   "gain3": [
    0.3471312499999999,
    0.0006324246496618846
   ]
  },
  "0.06": {
   "w1": [
    0.2476125,
    0.002672750222149464
   ],
   "w2": [
    0.38361875,
    0.003396407799057695
   ],
   "w3": [
    0.54798125,
    0.0021126016987354813
   ],
   "gain2": [
    0.13600625000000002,
    0.0038706780333037285
   ],
   "gain3": [
    0.30036874999999996,
    0.0037038778243214097
   ]
  },
  "0.12": {
   "w1": [
    0.11825,
    0.0035045506131314336
   ],
   "w2": [
    0.18213125000000002,
    0.005557255252145615
   ],
   "w3": [
    0.30575625,
    0.006057507609363757
   ],
   "gain2": [
    0.06388125000000003,
    0.006482521572467015
   ],
   "gain3": [
    0.18750625,
    0.005833600812319939
   ]
  }
 },
 "hw_ibm_kingston_20261105-104252|3": {
  "0": {
   "w1": [
    0.88845,
    0.0
   ],
   "w2": [
    0.8869374999999999,
    0.0017945664518205786
   ],
   "w3": [
    0.9846374999999999,
    9.601432184835064e-05
   ],
   "gain2": [
    -0.0015124999999999444,
    0.0017945664518205786
   ],
   "gain3": [
    0.09618749999999998,
    9.601432184835064e-05
   ]
  },
  "0.06": {
   "w1": [
    0.60446875,
    0.0017458768391556065
   ],
   "w2": [
    0.60175625,
    0.0023539113062092847
   ],
   "w3": [
    0.8420062500000001,
    0.0018089080787867106
   ],
   "gain2": [
    -0.002712499999999979,
    0.002501843070618113
   ],
   "gain3": [
    0.2375375,
    0.002761198788569861
   ]
  },
  "0.12": {
   "w1": [
    0.388,
    0.004288720671715508
   ],
   "w2": [
    0.386725,
    0.004531073272415697
   ],
   "w3": [
    0.62491875,
    0.0036445968141208865
   ],
   "gain2": [
    -0.0012750000000000539,
    0.004816508071206716
   ],
   "gain3": [
    0.23691875,
    0.0028244399334204457
   ]
  }
 },
 "hw_ibm_kingston_20261105-104252|5": {
  "0": {
   "w1": [
    0.7531000000000001,
    0.0
   ],
   "w2": [
    0.81365,
    0.0
   ],
   "w3": [
    0.9154499999999999,
    0.0005606915373001179
   ],
   "gain2": [
    0.06054999999999988,
    0.0
   ],
   "gain3": [
    0.16234999999999986,
    0.000560691537300118
   ]
  },
  "0.06": {
   "w1": [
    0.39902499999999996,
    0.0019683432119424822
   ],
   "w2": [
    0.42069375,
    0.004606885980518726
   ],
   "w3": [
    0.66575625,
    0.0024902858144197357
   ],
   "gain2": [
    0.021668750000000014,
    0.005595977210237731
   ],
   "gain3": [
    0.26673125000000003,
    0.0033325044542356257
   ]
  },
  "0.12": {
   "w1": [
    0.19186250000000002,
    0.004371838143161275
   ],
   "w2": [
    0.20126875,
    0.008446927603424763
   ],
   "w3": [
    0.38661875,
    0.007279463300099813
   ],
   "gain2": [
    0.009406249999999977,
    0.007680512576482054
   ],
   "gain3": [
    0.19475625,
    0.005775131897844398
   ]
  }
 }
}

==> anc/experiment/hw_ibm_kingston_20261104-143451.json <==
{
 "backend": "ibm_kingston",
 "shots": 20000,
 "circuits": [
  {
   "d": 3,
   "b": 0,
   "layout": [
    47,
    57,
    67,
    48,
    46,
    44,
    25,
    37,
    45
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 1,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     47,
     48,
     25
    ]
   }
  },
  {
   "d": 3,
   "b": 1,
   "layout": [
    47,
    57,
    67,
    48,
    46,
    44,
    25,
    37,
    45
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 4,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     47,
     48,
     25
    ]
   }
  },
  {
   "d": 5,
   "b": 0,
   "layout": [
    57,
    45,
    66,
    65,
    77,
    44,
    67,
    68,
    47,
    49,
    91,
    78,
    69,
    46,
    48,
    111,
    90,
    88,
    89,
    108,
    97,
    87,
    98,
    110,
    109
   ],
   "ops": {
    "sx": 185,
    "rz": 105,
    "cz": 100,
    "measure": 25,
    "x": 1,
    "barrier": 1
   },
   "depth": 87,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     57,
     44,
     91,
     111,
     97
    ]
   }
  },
  {
   "d": 5,
   "b": 1,
   "layout": [
    57,
    45,
    66,
    65,
    77,
    44,
    67,
    68,
    47,
    49,
    91,
    78,
    69,
    46,
    48,
    111,
    90,
    88,
    89,
    108,
    97,
    87,
    98,
    110,
    109
   ],
   "ops": {
    "sx": 185,
    "rz": 105,
    "cz": 100,
    "measure": 25,
    "x": 6,
    "barrier": 1
   },
   "depth": 87,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     57,
     44,
     91,
     111,
     97
    ]
   }
  }
 ],
 "calibration": {
  "25": {
   "t1": 6.210894651075047e-05,
   "t2": 2.4126026168682766e-05,
   "readout_error": 0.0157470703125
  },
  "37": {
   "t1": 0.00011707290752585086,
   "t2": 3.083568581916458e-05,
   "readout_error": 0.0050048828125
  },
  "44": {
   "t1": 0.0001747263724922762,
   "t2": 0.0002222564872149033,
   "readout_error": 0.0093994140625
  },
  "45": {
   "t1": 0.00018186415323642052,
   "t2": 0.00014527240212878283,
   "readout_error": 0.005615234375
  },
  "46": {
   "t1": 0.00012658923231952858,
   "t2": 7.744609034872013e-05,
   "readout_error": 0.00537109375
  },
  "47": {
   "t1": 9.774446728430286e-05,
   "t2": 0.00010808661229652256,
   "readout_error": 0.0162353515625
  },
  "48": {
   "t1": 0.00018399164559979882,
   "t2": 1.6033724743203805e-05,
   "readout_error": 0.0096435546875
  },
  "49": {
   "t1": 0.00027505005244259415,
   "t2": 0.0001098052230868256,
   "readout_error": 0.00732421875
  },
  "57": {
   "t1": 0.00023033128398840326,
   "t2": 0.00023631254880965988,
   "readout_error": 0.0059814453125
  },
  "65": {
   "t1": 0.00027193495007579445,
   "t2": 0.00017659038674327682,
   "readout_error": 0.0174560546875
  },
  "66": {
   "t1": 0.00012795573982328612,
   "t2": 0.00017558065775395883,
   "readout_error": 0.00634765625
  },
  "67": {
   "t1": 0.0001562503394125336,
   "t2": 0.000181937787056499,
   "readout_error": 0.006103515625
  },
  "68": {
   "t1": 0.00025637177887562565,
   "t2": 0.00015209877624362621,
   "readout_error": 0.013916015625
  },
  "69": {
   "t1": 0.0003179123822994443,
   "t2": 0.00025101622328670516,
   "readout_error": 0.019287109375
  },
  "77": {
   "t1": 0.0002153683934631512,
   "t2": 0.00021105555923009022,
   "readout_error": 0.0035400390625
  },
  "78": {
   "t1": 0.0001840203639592456,
   "t2": 3.429302280598207e-05,
   "readout_error": 0.0333251953125
  },
  "87": {
   "t1": 0.00013355611434071027,
   "t2": 7.116532036035482e-05,
   "readout_error": 0.01904296875
  },
  "88": {
   "t1": 0.00015317251804356744,
   "t2": 1.8517288399572357e-05,
   "readout_error": 0.005859375
  },
  "89": {
   "t1": 0.0002785986695563201,
   "t2": 0.00017819232619651826,
   "readout_error": 0.0045166015625
  },
  "90": {
   "t1": 0.00022799434121938166,
   "t2": 0.0002445822791475155,
   "readout_error": 0.0145263671875
  },
  "91": {
   "t1": 0.00018201174383327217,
   "t2": 7.588088998944108e-05,
   "readout_error": 0.00341796875
  },
  "97": {
   "t1": 0.00024536493275191865,
   "t2": 7.047403431480817e-05,
   "readout_error": 0.0081787109375
  },
  "98": {
   "t1": 0.0001621541727206907,
   "t2": 5.584068917139026e-05,
   "readout_error": 0.0067138671875
  },
  "108": {
   "t1": 0.0002409346171965854,
   "t2": 0.00016026867433267496,
   "readout_error": 0.0054931640625
  },
  "109": {
   "t1": 0.00022554447331081726,
   "t2": 0.0002095723157419722,
   "readout_error": 0.005126953125
  },
  "110": {
   "t1": 0.00019471410723020924,
   "t2": 0.00013222225902421804,
   "readout_error": 0.0062255859375
  },
  "111": {
   "t1": 0.00035153513498542967,
   "t2": 0.0002210595384746767,
   "readout_error": 0.012939453125
  }
 },
 "job_id": "dbln96u74qds73dqqheg",
 "qpu_seconds": 23,
 "wall_seconds": 5185.8
}

==> anc/experiment/hw_ibm_kingston_20261104-143451_calibration.json <==
{
 "backend": "ibm_kingston",
 "job_id": "dbln96u74qds73dqqheg",
 "source": "job.properties()",
 "backend_version": "1.0.0",
 "last_update_date": "2026-11-04 14:18:48-05:00",
 "qubits": {
  "25": {
   "T1": 6.210894651075047e-05,
   "T2": 2.4126026168682766e-05,
   "readout_error": 0.0157470703125,
   "prob_meas0_prep1": 0.0283203125,
   "prob_meas1_prep0": 0.003173828125,
   "sx_error": 0.0005509817222334936
  },
  "37": {
   "T1": 0.00011707290752585086,
   "T2": 3.083568581916458e-05,
   "readout_error": 0.0050048828125,
   "prob_meas0_prep1": 0.010009765625,
   "prob_meas1_prep0": 0,
   "sx_error": 0.00031266983078937687
  },
  "44": {
   "T1": 0.0001747263724922762,
   "T2": 0.0002222564872149033,
   "readout_error": 0.0093994140625,
   "prob_meas0_prep1": 0.01416015625,
   "prob_meas1_prep0": 0.004638671875,
   "sx_error": 0.0002777748272569345
  },
  "45": {
   "T1": 0.00018186415323642052,
   "T2": 0.00014527240212878283,
   "readout_error": 0.005615234375,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.00048828125,
   "sx_error": 0.0002783006744799045
  },
  "46": {
   "T1": 0.00012658923231952858,
   "T2": 7.744609034872013e-05,
   "readout_error": 0.00537109375,
   "prob_meas0_prep1": 0.00732421875,
   "prob_meas1_prep0": 0.00341796875,
   "sx_error": 0.00027819877125184305
  },
  "47": {
   "T1": 9.774446728430286e-05,
   "T2": 0.00010808661229652256,
   "readout_error": 0.0162353515625,
   "prob_meas0_prep1": 0.0166015625,
   "prob_meas1_prep0": 0.015869140625,
   "sx_error": 0.0003548953724352196
  },
  "48": {
   "T1": 0.00018399164559979882,
   "T2": 1.6033724743203805e-05,
   "readout_error": 0.0096435546875,
   "prob_meas0_prep1": 0.0166015625,
   "prob_meas1_prep0": 0.002685546875,
   "sx_error": 0.00023281155998669404
  },
  "49": {
   "T1": 0.00027505005244259415,
   "T2": 0.0001098052230868256,
   "readout_error": 0.00732421875,
   "prob_meas0_prep1": 0.01123046875,
   "prob_meas1_prep0": 0.00341796875,
   "sx_error": 0.0002816213035291094
  },
  "57": {
   "T1": 0.00023033128398840326,
   "T2": 0.00023631254880965988,
   "readout_error": 0.0059814453125,
   "prob_meas0_prep1": 0.006103515625,
   "prob_meas1_prep0": 0.005859375,
   "sx_error": 0.00025391842050224506
  },
  "65": {
   "T1": 0.00027193495007579445,
   "T2": 0.00017659038674327682,
   "readout_error": 0.0174560546875,
   "prob_meas0_prep1": 0.021240234375,
   "prob_meas1_prep0": 0.013671875,
   "sx_error": 0.0005219086889046282
  },
  "66": {
   "T1": 0.00012795573982328612,
   "T2": 0.00017558065775395883,
   "readout_error": 0.00634765625,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.00044122376485789693
  },
  "67": {
   "T1": 0.0001562503394125336,
   "T2": 0.000181937787056499,
   "readout_error": 0.006103515625,
   "prob_meas0_prep1": 0.00927734375,
   "prob_meas1_prep0": 0.00537109375,
   "sx_error": 0.00017152590800932046
  },
  "68": {
   "T1": 0.00025637177887562565,
   "T2": 0.00015209877624362621,
   "readout_error": 0.013916015625,
   "prob_meas0_prep1": 0.015869140625,
   "prob_meas1_prep0": 0.011962890625,
   "sx_error": 0.0002005065029803684
  },
  "69": {
   "T1": 0.0003179123822994443,
   "T2": 0.00025101622328670516,
   "readout_error": 0.019287109375,
   "prob_meas0_prep1": 0.015625,
   "prob_meas1_prep0": 0.02294921875,
   "sx_error": 0.0003415118247150031
  },
  "77": {
   "T1": 0.0002153683934631512,
   "T2": 0.00021105555923009022,
   "readout_error": 0.0035400390625,
   "prob_meas0_prep1": 0.005859375,
   "prob_meas1_prep0": 0.001220703125,
   "sx_error": 0.00017278955301770844
  },
  "78": {
   "T1": 0.0001840203639592456,
   "T2": 3.429302280598207e-05,
   "readout_error": 0.0333251953125,
   "prob_meas0_prep1": 0.038818359375,
   "prob_meas1_prep0": 0.02783203125,
   "sx_error": 0.0003340899719531427
  },
  "87": {
   "T1": 0.00013355611434071027,
   "T2": 7.116532036035482e-05,
   "readout_error": 0.01904296875,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.0166015625,
   "sx_error": 0.0003100302171689955
  },
  "88": {
   "T1": 0.00015317251804356744,
   "T2": 1.8517288399572357e-05,
   "readout_error": 0.005859375,
   "prob_meas0_prep1": 0.0068359375,
   "prob_meas1_prep0": 0.0048828125,
   "sx_error": 0.0003515749205789176
  },
  "89": {
   "T1": 0.0002785986695563201,
   "T2": 0.00017819232619651826,
   "readout_error": 0.0045166015625,
   "prob_meas0_prep1": 0.006591796875,
   "prob_meas1_prep0": 0.00244140625,
   "sx_error": 0.00027942593081264265
  },
  "90": {
   "T1": 0.00022799434121938166,
   "T2": 0.0002445822791475155,
   "readout_error": 0.0145263671875,
   "prob_meas0_prep1": 0.017333984375,
   "prob_meas1_prep0": 0.01171875,
   "sx_error": 0.00020600941789211693
  },
  "91": {
   "T1": 0.00018201174383327217,
   "T2": 7.588088998944108e-05,
   "readout_error": 0.00341796875,
   "prob_meas0_prep1": 0.00537109375,
   "prob_meas1_prep0": 0.00146484375,
   "sx_error": 0.00029117685826697526
  },
  "97": {
   "T1": 0.00024536493275191865,
   "T2": 7.047403431480817e-05,
   "readout_error": 0.0081787109375,
   "prob_meas0_prep1": 0.0126953125,
   "prob_meas1_prep0": 0.003662109375,
   "sx_error": 0.0001413349008562664
  },
  "98": {
   "T1": 0.0001621541727206907,
   "T2": 5.584068917139026e-05,
   "readout_error": 0.0067138671875,
   "prob_meas0_prep1": 0.006591796875,
   "prob_meas1_prep0": 0.0068359375,
   "sx_error": 0.0004246909021123133
  },
  "108": {
   "T1": 0.0002409346171965854,
   "T2": 0.00016026867433267496,
   "readout_error": 0.0054931640625,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0.003173828125,
   "sx_error": 0.0003021931893323203
  },
  "109": {
   "T1": 0.00022554447331081726,
   "T2": 0.0002095723157419722,
   "readout_error": 0.005126953125,
   "prob_meas0_prep1": 0.008056640625,
   "prob_meas1_prep0": 0.002197265625,
   "sx_error": 0.00018538748850929136
  },
  "110": {
   "T1": 0.00019471410723020924,
   "T2": 0.00013222225902421804,
   "readout_error": 0.0062255859375,
   "prob_meas0_prep1": 0.010009765625,
   "prob_meas1_prep0": 0.00244140625,
   "sx_error": 0.00029052513723399877
  },
  "111": {
   "T1": 0.00035153513498542967,
   "T2": 0.0002210595384746767,
   "readout_error": 0.012939453125,
   "prob_meas0_prep1": 0.013671875,
   "prob_meas1_prep0": 0.01220703125,
   "sx_error": 0.0002567255602933362
  }
 },
 "cz": {
  "67-68": 0.0011024528068435124,
  "68-67": 0.0011024528068435124,
  "44-45": 0.0016179743199865593,
  "45-44": 0.0016179743199865593,
  "91-98": 0.0013790005776026237,
  "98-91": 0.0013790005776026237,
  "47-48": 0.0036230723152922417,
  "48-47": 0.0036230723152922417,
  "47-57": 0.0020856300085867197,
  "57-47": 0.0020856300085867197,
  "48-49": 0.002437412444917131,
  "49-48": 0.002437412444917131,
  "108-109": 0.0014058661567567798,
  "109-108": 0.0014058661567567798,
  "109-110": 0.0012110225980500877,
  "110-109": 0.0012110225980500877,
  "45-46": 0.0017987774339959517,
  "46-45": 0.0017987774339959517,
  "110-111": 0.0015336714414022623,
  "111-110": 0.0015336714414022623,
  "46-47": 0.0018112594518184533,
  "47-46": 0.0018112594518184533,
  "69-78": 0.0021479432103296003,
  "78-69": 0.0021479432103296003,
  "89-90": 0.0016938579499695683,
  "90-89": 0.0016938579499695683,
  "90-91": 0.0023469852106881295,
  "91-90": 0.0023469852106881295,
  "87-88": 0.0019369742313546656,
  "88-87": 0.0019369742313546656,
  "87-97": 0.00173774063735177,
  "97-87": 0.00173774063735177,
  "88-89": 0.0018870085659415947,
  "89-88": 0.0018870085659415947,
  "98-111": 0.0016337034004501594,
  "111-98": 0.0016337034004501594,
  "57-67": 0.0016307204593390412,
  "67-57": 0.0016307204593390412,
  "78-89": 0.001831740016911887,
  "89-78": 0.001831740016911887,
  "68-69": 0.0015002670611517777,
  "69-68": 0.0015002670611517777,
  "37-45": 0.006086783510416666,
  "45-37": 0.006086783510416666,
  "25-37": 0.0017513165752633675,
  "37-25": 0.0017513165752633675,
  "65-66": 0.0020973053732072366,
  "66-65": 0.0020973053732072366,
  "66-67": 0.002701643350157573,
  "67-66": 0.002701643350157573,
  "65-77": 0.0013509508865415243,
  "77-65": 0.0013509508865415243
 }
}

==> anc/experiment/hw_ibm_kingston_20261104-143451_prediction_idle.json <==
[
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.9158,
  "meas": 0.9151499999999999
 },
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.625,
  "meas": 0.6210500000000001
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.9213,
  "meas": 0.9153500000000001
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.6198999999999999,
  "meas": 0.6234999999999999
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9919,
  "meas": 0.9817499999999999
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.8531500000000001,
  "meas": 0.8443499999999999
 },
 {
  "d": 3,
  "rows_pred": [
   0.9579,
   0.9534750000000001,
   0.9502999999999999
  ],
  "rows_meas": [
   0.957575,
   0.931875,
   0.929625
  ],
  "q_pred": 0.01585,
  "q_meas": 0.02199
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.7813000000000001,
  "meas": 0.74905
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.41474999999999995,
  "meas": 0.4011499999999999
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.84545,
  "meas": 0.8484
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.4404999999999999,
  "meas": 0.4436500000000001
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.931,
  "meas": 0.90815
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.65875,
  "meas": 0.6543000000000001
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.0,
  "pred": 0.95635,
  "meas": 0.93435
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.06,
  "pred": 0.68445,
  "meas": 0.67045
 },
 {
  "d": 5,
  "rows_pred": [
   0.8906499999999999,
   0.8745,
   0.8037,
   0.839325,
   0.87395
  ],
  "rows_meas": [
   0.874525,
   0.886075,
   0.7961750000000001,
   0.8188500000000001,
   0.8247249999999999
  ],
  "q_pred": 0.03488,
  "q_meas": 0.03939
 }
]

==> anc/experiment/hw_ibm_kingston_20261105-104252.json <==
{
 "backend": "ibm_kingston",
 "shots": 20000,
 "circuits": [
  {
   "d": 3,
   "b": 0,
   "layout": [
    47,
    46,
    45,
    48,
    57,
    68,
    65,
    66,
    67
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 1,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     47,
     48,
     65
    ]
   }
  },
  {
   "d": 3,
   "b": 1,
   "layout": [
    47,
    46,
    45,
    48,
    57,
    68,
    65,
    66,
    67
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 4,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     47,
     48,
     65
    ]
   }
  },
  {
   "d": 5,
   "b": 0,
   "layout": [
    56,
    65,
    42,
    41,
    36,
    77,
    43,
    44,
    63,
    61,
    67,
    46,
    45,
    64,
    62,
    69,
    57,
    48,
    47,
    58,
    50,
    49,
    68,
    70,
    71
   ],
   "ops": {
    "sx": 183,
    "rz": 109,
    "cz": 100,
    "measure": 25,
    "x": 2,
    "barrier": 1
   },
   "depth": 86,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     56,
     77,
     67,
     69,
     50
    ]
   }
  },
  {
   "d": 5,
   "b": 1,
   "layout": [
    56,
    65,
    42,
    41,
    36,
    77,
    43,
    44,
    63,
    61,
    67,
    46,
    45,
    64,
    62,
    69,
    57,
    48,
    47,
    58,
    50,
    49,
    68,
    70,
    71
   ],
   "ops": {
    "sx": 183,
    "rz": 109,
    "cz": 100,
    "measure": 25,
    "x": 7,
    "barrier": 1
   },
   "depth": 86,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     56,
     77,
     67,
     69,
     50
    ]
   }
  }
 ],
 "calibration": {
  "36": {
   "t1": 0.0002870720123482586,
   "t2": 0.0002678477643110189,
   "readout_error": 0.006103515625
  },
  "41": {
   "t1": 0.00020582760636820603,
   "t2": 0.000140770539227757,
   "readout_error": 0.009521484375
  },
  "42": {
   "t1": 0.00027740288721296417,
   "t2": 0.00026485429453622903,
   "readout_error": 0.0050048828125
  },
  "43": {
   "t1": 0.00023930115031097664,
   "t2": 0.00021744987777373676,
   "readout_error": 0.0357666015625
  },
  "44": {
   "t1": 0.0001427984010547698,
   "t2": 0.00019867381964891245,
   "readout_error": 0.009765625
  },
  "45": {
   "t1": 0.0002398438110059721,
   "t2": 0.00019200528639617902,
   "readout_error": 0.0064697265625
  },
  "46": {
   "t1": 0.0001423280243683632,
   "t2": 9.847608139997724e-05,
   "readout_error": 0.0068359375
  },
  "47": {
   "t1": 0.0004115952987408744,
   "t2": 0.0004932172542022975,
   "readout_error": 0.0133056640625
  },
  "48": {
   "t1": 0.00012172741599412276,
   "t2": 1.9143643292468793e-05,
   "readout_error": 0.0115966796875
  },
  "49": {
   "t1": 0.00025399051738942227,
   "t2": 0.00011899801490471966,
   "readout_error": 0.0076904296875
  },
  "50": {
   "t1": 0.0003614004193338208,
   "t2": 0.00031969508929093786,
   "readout_error": 0.0045166015625
  },
  "56": {
   "t1": 0.00029741910656092484,
   "t2": 5.1831382611448884e-05,
   "readout_error": 0.00732421875
  },
  "57": {
   "t1": 0.0002642534258631618,
   "t2": 0.00037702638614082724,
   "readout_error": 0.005615234375
  },
  "58": {
   "t1": 0.00026184639977824066,
   "t2": 0.00017563823847393715,
   "readout_error": 0.01513671875
  },
  "61": {
   "t1": 0.0001771840626156801,
   "t2": 0.00018800485828860658,
   "readout_error": 0.0050048828125
  },
  "62": {
   "t1": 0.00024877712381709313,
   "t2": 0.00021890273228439028,
   "readout_error": 0.0057373046875
  },
  "63": {
   "t1": 0.0002652669245072839,
   "t2": 0.0001442700621586199,
   "readout_error": 0.0328369140625
  },
  "64": {
   "t1": 0.00024616488216747893,
   "t2": 0.0001533735726437312,
   "readout_error": 0.0125732421875
  },
  "65": {
   "t1": 0.00028722043767658094,
   "t2": 0.0002596343691619906,
   "readout_error": 0.01171875
  },
  "66": {
   "t1": 0.00014085068820002418,
   "t2": 0.000160950537730252,
   "readout_error": 0.0068359375
  },
  "67": {
   "t1": 0.0003245930890090002,
   "t2": 0.0003312846669844106,
   "readout_error": 0.008056640625
  },
  "68": {
   "t1": 0.00021033081212342263,
   "t2": 0.0001589643375651855,
   "readout_error": 0.013427734375
  },
  "69": {
   "t1": 0.00024114319551172585,
   "t2": 0.0002293063935592203,
   "readout_error": 0.0218505859375
  },
  "70": {
   "t1": 0.00028469559479789536,
   "t2": 0.00025680729176627586,
   "readout_error": 0.018798828125
  },
  "71": {
   "t1": 0.0002690864655189849,
   "t2": 0.00019940734243129875,
   "readout_error": 0.010009765625
  },
  "77": {
   "t1": 0.00030643399659014347,
   "t2": 0.0002138686611597548,
   "readout_error": 0.0042724609375
  }
 },
 "job_id": "dbma0f9kbkrc73cp4ik0",
 "qpu_seconds": 23,
 "wall_seconds": 959.9
}

==> anc/experiment/hw_ibm_kingston_20261105-104252_calibration.json <==
{
 "backend": "ibm_kingston",
 "job_id": "dbma0f9kbkrc73cp4ik0",
 "source": "job.properties()",
 "backend_version": "1.0.0",
 "last_update_date": "2026-11-05 09:30:27-05:00",
 "qubits": {
  "36": {
   "T1": 0.0002870720123482586,
   "T2": 0.0002678477643110189,
   "readout_error": 0.006103515625,
   "prob_meas0_prep1": 0.00927734375,
   "prob_meas1_prep0": 0.0029296875,
   "sx_error": 0.0002927344913377504
  },
  "41": {
   "T1": 0.00020582760636820603,
   "T2": 0.000140770539227757,
   "readout_error": 0.009521484375,
   "prob_meas0_prep1": 0.01025390625,
   "prob_meas1_prep0": 0.0087890625,
   "sx_error": 0.00019527586226104665
  },
  "42": {
   "T1": 0.00027740288721296417,
   "T2": 0.00026485429453622903,
   "readout_error": 0.0050048828125,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0.002197265625,
   "sx_error": 0.00026393151082760083
  },
  "43": {
   "T1": 0.00023930115031097664,
   "T2": 0.00021744987777373676,
   "readout_error": 0.0357666015625,
   "prob_meas0_prep1": 0.032470703125,
   "prob_meas1_prep0": 0.0390625,
   "sx_error": 0.00036888745181936906
  },
  "44": {
   "T1": 0.0001427984010547698,
   "T2": 0.00019867381964891245,
   "readout_error": 0.009765625,
   "prob_meas0_prep1": 0.012451171875,
   "prob_meas1_prep0": 0.007080078125,
   "sx_error": 0.00033420188332771355
  },
  "45": {
   "T1": 0.0002398438110059721,
   "T2": 0.00019200528639617902,
   "readout_error": 0.0064697265625,
   "prob_meas0_prep1": 0.009033203125,
   "prob_meas1_prep0": 0.00390625,
   "sx_error": 0.00038730382988675055
  },
  "46": {
   "T1": 0.0001423280243683632,
   "T2": 9.847608139997724e-05,
   "readout_error": 0.0068359375,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.0029296875,
   "sx_error": 0.0003110575337237069
  },
  "47": {
   "T1": 0.0004115952987408744,
   "T2": 0.0004932172542022975,
   "readout_error": 0.0133056640625,
   "prob_meas0_prep1": 0.014892578125,
   "prob_meas1_prep0": 0.01171875,
   "sx_error": 0.00025814848097212257
  },
  "48": {
   "T1": 0.00012172741599412276,
   "T2": 1.9143643292468793e-05,
   "readout_error": 0.0115966796875,
   "prob_meas0_prep1": 0.011962890625,
   "prob_meas1_prep0": 0.01123046875,
   "sx_error": 0.00022555550691913674
  },
  "49": {
   "T1": 0.00025399051738942227,
   "T2": 0.00011899801490471966,
   "readout_error": 0.0076904296875,
   "prob_meas0_prep1": 0.00927734375,
   "prob_meas1_prep0": 0.006103515625,
   "sx_error": 0.00036793571277965583
  },
  "50": {
   "T1": 0.0003614004193338208,
   "T2": 0.00031969508929093786,
   "readout_error": 0.0045166015625,
   "prob_meas0_prep1": 0.0068359375,
   "prob_meas1_prep0": 0.00146484375,
   "sx_error": 0.0002433153417380106
  },
  "56": {
   "T1": 0.00029741910656092484,
   "T2": 5.1831382611448884e-05,
   "readout_error": 0.00732421875,
   "prob_meas0_prep1": 0.01123046875,
   "prob_meas1_prep0": 0.00341796875,
   "sx_error": 0.0001571853408722502
  },
  "57": {
   "T1": 0.0002642534258631618,
   "T2": 0.00037702638614082724,
   "readout_error": 0.005615234375,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0.00341796875,
   "sx_error": 0.0002348818472385658
  },
  "58": {
   "T1": 0.00026184639977824066,
   "T2": 0.00017563823847393715,
   "readout_error": 0.01513671875,
   "prob_meas0_prep1": 0.00830078125,
   "prob_meas1_prep0": 0.02197265625,
   "sx_error": 0.00019699561565412194
  },
  "61": {
   "T1": 0.0001771840626156801,
   "T2": 0.00018800485828860658,
   "readout_error": 0.0050048828125,
   "prob_meas0_prep1": 0.006591796875,
   "prob_meas1_prep0": 0.00341796875,
   "sx_error": 0.0001640670459919777
  },
  "62": {
   "T1": 0.00024877712381709313,
   "T2": 0.00021890273228439028,
   "readout_error": 0.0057373046875,
   "prob_meas0_prep1": 0.010009765625,
   "prob_meas1_prep0": 0.00146484375,
   "sx_error": 0.0001753931693157957
  },
  "63": {
   "T1": 0.0002652669245072839,
   "T2": 0.0001442700621586199,
   "readout_error": 0.0328369140625,
   "prob_meas0_prep1": 0.025146484375,
   "prob_meas1_prep0": 0.04052734375,
   "sx_error": 0.0002359724043654875
  },
  "64": {
   "T1": 0.00024616488216747893,
   "T2": 0.0001533735726437312,
   "readout_error": 0.0125732421875,
   "prob_meas0_prep1": 0.009765625,
   "prob_meas1_prep0": 0.015380859375,
   "sx_error": 0.00032763621071802215
  },
  "65": {
   "T1": 0.00028722043767658094,
   "T2": 0.0002596343691619906,
   "readout_error": 0.01171875,
   "prob_meas0_prep1": 0.02099609375,
   "prob_meas1_prep0": 0.00244140625,
   "sx_error": 0.00038490469507838416
  },
  "66": {
   "T1": 0.00014085068820002418,
   "T2": 0.000160950537730252,
   "readout_error": 0.0068359375,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.0029296875,
   "sx_error": 0.00042028376817994915
  },
  "67": {
   "T1": 0.0003245930890090002,
   "T2": 0.0003312846669844106,
   "readout_error": 0.008056640625,
   "prob_meas0_prep1": 0.00732421875,
   "prob_meas1_prep0": 0.001708984375,
   "sx_error": 0.00027430267353054056
  },
  "68": {
   "T1": 0.00021033081212342263,
   "T2": 0.0001589643375651855,
   "readout_error": 0.013427734375,
   "prob_meas0_prep1": 0.015869140625,
   "prob_meas1_prep0": 0.010986328125,
   "sx_error": 0.0003001108493896871
  },
  "69": {
   "T1": 0.00024114319551172585,
   "T2": 0.0002293063935592203,
   "readout_error": 0.0218505859375,
   "prob_meas0_prep1": 0.01953125,
   "prob_meas1_prep0": 0.024169921875,
   "sx_error": 0.000244223182912116
  },
  "70": {
   "T1": 0.00028469559479789536,
   "T2": 0.00025680729176627586,
   "readout_error": 0.018798828125,
   "prob_meas0_prep1": 0.021728515625,
   "prob_meas1_prep0": 0.015869140625,
   "sx_error": 0.00025224601064738523
  },
  "71": {
   "T1": 0.0002690864655189849,
   "T2": 0.00019940734243129875,
   "readout_error": 0.010009765625,
   "prob_meas0_prep1": 0.011962890625,
   "prob_meas1_prep0": 0.008056640625,
   "sx_error": 0.00017107175232738305
  },
  "77": {
   "T1": 0.00030643399659014347,
   "T2": 0.0002138686611597548,
   "readout_error": 0.0042724609375,
   "prob_meas0_prep1": 0.007080078125,
   "prob_meas1_prep0": 0.00146484375,
   "sx_error": 0.00021290882739627713
  }
 },
 "cz": {
  "67-68": 0.001462083389140778,
  "68-67": 0.001462083389140778,
  "44-45": 0.002168829606594036,
  "45-44": 0.002168829606594036,
  "41-42": 0.0015319568826304697,
  "42-41": 0.0015319568826304697,
  "47-48": 0.003700453346624999,
  "48-47": 0.003700453346624999,
  "42-43": 0.001522421193478507,
  "43-42": 0.001522421193478507,
  "47-57": 0.001792874546290818,
  "57-47": 0.001792874546290818,
  "48-49": 0.002724327187924397,
  "49-48": 0.002724327187924397,
  "36-41": 0.001421295026984376,
  "41-36": 0.001421295026984376,
  "49-50": 0.0015177588298709854,
  "50-49": 0.0015177588298709854,
  "45-46": 0.0020012994264387296,
  "46-45": 0.0020012994264387296,
  "46-47": 0.0013930389229368234,
  "47-46": 0.0013930389229368234,
  "58-71": 0.0010822574227076776,
  "71-58": 0.0010822574227076776,
  "64-65": 0.001836813498108214,
  "65-64": 0.001836813498108214,
  "56-63": 0.0012536720210257757,
  "63-56": 0.0012536720210257757,
  "61-62": 0.0010674271555039805,
  "62-61": 0.0010674271555039805,
  "43-56": 0.0017433042421627076,
  "56-43": 0.0017433042421627076,
  "57-67": 0.0019785602809559155,
  "67-57": 0.0019785602809559155,
  "62-63": 0.0012357885577594374,
  "63-62": 0.0012357885577594374,
  "68-69": 0.0017287156059816178,
  "69-68": 0.0017287156059816178,
  "63-64": 0.001638034646538944,
  "64-63": 0.001638034646538944,
  "69-70": 0.0012726599105273295,
  "70-69": 0.0012726599105273295,
  "65-66": 0.002431340325266873,
  "66-65": 0.002431340325266873,
  "43-44": 0.0014289771098366377,
  "44-43": 0.0014289771098366377,
  "70-71": 0.0023111955512356563,
  "71-70": 0.0023111955512356563,
  "66-67": 0.0037898210217105766,
  "67-66": 0.0037898210217105766,
  "65-77": 0.0016676295305193267,
  "77-65": 0.0016676295305193267
 }
}

==> anc/experiment/hw_ibm_kingston_20261105-104252_prediction_idle.json <==
[
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.9233,
  "meas": 0.88845
 },
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.6297999999999999,
  "meas": 0.60135
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.9276,
  "meas": 0.8875
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.6273500000000001,
  "meas": 0.6008500000000001
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9931000000000001,
  "meas": 0.9844999999999999
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.85995,
  "meas": 0.8489500000000001
 },
 {
  "d": 3,
  "rows_pred": [
   0.96165,
   0.95105,
   0.964925
  ],
  "rows_meas": [
   0.9442250000000001,
   0.93455,
   0.957425
  ],
  "q_pred": 0.014649999999999998,
  "q_meas": 0.019979999999999998
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.80295,
  "meas": 0.7531000000000001
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.4224000000000001,
  "meas": 0.4032
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.8283499999999999,
  "meas": 0.813
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.43500000000000005,
  "meas": 0.42835
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9460500000000001,
  "meas": 0.9158
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.6867000000000001,
  "meas": 0.66445
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.0,
  "pred": 0.9559500000000001,
  "meas": 0.9341999999999999
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.06,
  "pred": 0.7051499999999999,
  "meas": 0.68405
 },
 {
  "d": 5,
  "rows_pred": [
   0.901475,
   0.8613,
   0.868325,
   0.8311999999999999,
   0.87765
  ],
  "rows_meas": [
   0.8765499999999999,
   0.88835,
   0.847975,
   0.82285,
   0.795075
  ],
  "q_pred": 0.03134,
  "q_meas": 0.03606
 }
]

==> anc/experiment/hw_ibm_marrakesh_20261103-123134.json <==
{
 "backend": "ibm_marrakesh",
 "shots": 20000,
 "circuits": [
  {
   "d": 3,
   "b": 0,
   "layout": [
    53,
    54,
    55,
    52,
    39,
    34,
    31,
    32,
    33
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 1,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     53,
     52,
     31
    ]
   }
  },
  {
   "d": 3,
   "b": 1,
   "layout": [
    53,
    54,
    55,
    52,
    39,
    34,
    31,
    32,
    33
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 4,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     53,
     52,
     31
    ]
   }
  },
  {
   "d": 5,
   "b": 0,
   "layout": [
    108,
    105,
    110,
    111,
    98,
    104,
    109,
    118,
    107,
    87,
    147,
    128,
    129,
    106,
    97,
    145,
    137,
    126,
    127,
    136,
    124,
    125,
    146,
    144,
    143
   ],
   "ops": {
    "sx": 184,
    "rz": 104,
    "cz": 100,
    "measure": 25,
    "x": 3,
    "barrier": 1
   },
   "depth": 85,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     108,
     104,
     147,
     145,
     124
    ]
   }
  },
  {
   "d": 5,
   "b": 1,
   "layout": [
    108,
    105,
    110,
    111,
    98,
    104,
    109,
    118,
    107,
    87,
    147,
    128,
    129,
    106,
    97,
    145,
    137,
    126,
    127,
    136,
    124,
    125,
    146,
    144,
    143
   ],
   "ops": {
    "sx": 184,
    "rz": 104,
    "cz": 100,
    "measure": 25,
    "x": 8,
    "barrier": 1
   },
   "depth": 85,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     108,
     104,
     147,
     145,
     124
    ]
   }
  }
 ],
 "calibration": {
  "31": {
   "t1": 0.0001317010084421545,
   "t2": 6.494494171247214e-05,
   "readout_error": 0.01123046875
  },
  "32": {
   "t1": 0.00026162428182536774,
   "t2": 7.052400888630932e-05,
   "readout_error": 0.009765625
  },
  "33": {
   "t1": 0.00015407208607266798,
   "t2": 0.00015274312775916577,
   "readout_error": 0.0107421875
  },
  "34": {
   "t1": 0.00019779351946714775,
   "t2": 0.0001274404816647425,
   "readout_error": 0.00244140625
  },
  "39": {
   "t1": 0.00012014857085529027,
   "t2": 0.00016365622357909752,
   "readout_error": 0.03369140625
  },
  "52": {
   "t1": 0.0001037507068175499,
   "t2": 4.518336233921557e-05,
   "readout_error": 0.00634765625
  },
  "53": {
   "t1": 0.00028551417721169416,
   "t2": 0.00028709346845641107,
   "readout_error": 0.01416015625
  },
  "54": {
   "t1": 0.00022842347735726386,
   "t2": 0.00021175671498990125,
   "readout_error": 0.005859375
  },
  "55": {
   "t1": 0.00021873794371097304,
   "t2": 6.896325805440904e-05,
   "readout_error": 0.0068359375
  },
  "87": {
   "t1": 0.00013781779606720764,
   "t2": 6.034480015325045e-05,
   "readout_error": 0.00830078125
  },
  "97": {
   "t1": 0.00020466119562871003,
   "t2": 3.3544132547260856e-05,
   "readout_error": 0.01318359375
  },
  "98": {
   "t1": 0.00023078997143930038,
   "t2": 8.142439150898578e-05,
   "readout_error": 0.013671875
  },
  "104": {
   "t1": 0.00020549058073477327,
   "t2": 0.00011635189658122526,
   "readout_error": 0.01171875
  },
  "105": {
   "t1": 0.00011780369609690569,
   "t2": 9.54144038682879e-05,
   "readout_error": 0.01904296875
  },
  "106": {
   "t1": 0.000332346174631035,
   "t2": 0.00017337155918796039,
   "readout_error": 0.0302734375
  },
  "107": {
   "t1": 9.514697129907357e-05,
   "t2": 0.00011682423284803943,
   "readout_error": 0.0087890625
  },
  "108": {
   "t1": 7.79885615203538e-05,
   "t2": 3.423807575831812e-05,
   "readout_error": 0.00537109375
  },
  "109": {
   "t1": 0.00023265832385972206,
   "t2": 0.0001334752773999087,
   "readout_error": 0.015625
  },
  "110": {
   "t1": 0.000225287592175003,
   "t2": 0.00022293263475560736,
   "readout_error": 0.0126953125
  },
  "111": {
   "t1": 0.00017583337507080495,
   "t2": 0.00014299658729913933,
   "readout_error": 0.01904296875
  },
  "118": {
   "t1": 0.0001551163176945493,
   "t2": 7.222525133049641e-05,
   "readout_error": 0.02490234375
  },
  "124": {
   "t1": 0.00012720300317460893,
   "t2": 0.00012528742507394885,
   "readout_error": 0.01123046875
  },
  "125": {
   "t1": 0.00012744478440659108,
   "t2": 6.173393511704902e-05,
   "readout_error": 0.0205078125
  },
  "126": {
   "t1": 0.0001554081963207293,
   "t2": 2.91021145454714e-05,
   "readout_error": 0.0126953125
  },
  "127": {
   "t1": 0.000269706493441328,
   "t2": 2.058723470960329e-05,
   "readout_error": 0.02587890625
  },
  "128": {
   "t1": 0.000233777268464319,
   "t2": 0.00017984265433319986,
   "readout_error": 0.0146484375
  },
  "129": {
   "t1": 0.00020257771162563815,
   "t2": 0.00018796150522920683,
   "readout_error": 0.005859375
  },
  "136": {
   "t1": 0.0002612359998813021,
   "t2": 0.0001472403530298299,
   "readout_error": 0.00439453125
  },
  "137": {
   "t1": 0.0001666682261994169,
   "t2": 2.6756814276024e-05,
   "readout_error": 0.0078125
  },
  "143": {
   "t1": 7.736074740789141e-05,
   "t2": 3.2001829428944235e-05,
   "readout_error": 0.015625
  },
  "144": {
   "t1": 0.00010657437169551905,
   "t2": 0.0001276690604276197,
   "readout_error": 0.03125
  },
  "145": {
   "t1": 0.00015837312322258338,
   "t2": 0.00016598498798174895,
   "readout_error": 0.01611328125
  },
  "146": {
   "t1": 0.00016719567651115184,
   "t2": 6.326321037126245e-05,
   "readout_error": 0.01318359375
  },
  "147": {
   "t1": 0.0002900877845828188,
   "t2": 0.00011632426487721176,
   "readout_error": 0.03076171875
  }
 },
 "job_id": "dbl1km1kdqps7393dtq0",
 "qpu_seconds": 24,
 "wall_seconds": 30.3,
 "qpu_resource_units": 0.39,
 "qpu_usage_source": "IBM Quantum dashboard (job page), entered manually",
 "job_created": "2026-11-03T12:31 America/New_York",
 "job_pending_s": 1,
 "job_total_completion_s": 29
}

==> anc/experiment/hw_ibm_marrakesh_20261103-123134_calibration.json <==
{
 "backend": "ibm_marrakesh",
 "job_id": "dbl1km1kdqps7393dtq0",
 "source": "job.properties()",
 "backend_version": "1.0.21",
 "last_update_date": "2026-11-03 11:21:13-05:00",
 "qubits": {
  "31": {
   "T1": 0.0001317010084421545,
   "T2": 6.494494171247214e-05,
   "readout_error": 0.01123046875,
   "prob_meas0_prep1": 0.0224609375,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0003940299518772678
  },
  "32": {
   "T1": 0.00026162428182536774,
   "T2": 7.052400888630932e-05,
   "readout_error": 0.009765625,
   "prob_meas0_prep1": 0.017578125,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.0006711067726343433
  },
  "33": {
   "T1": 0.00015407208607266798,
   "T2": 0.00015274312775916577,
   "readout_error": 0.0107421875,
   "prob_meas0_prep1": 0.01171875,
   "prob_meas1_prep0": 0.009765625,
   "sx_error": 0.00031254489051389054
  },
  "34": {
   "T1": 0.00019779351946714775,
   "T2": 0.0001274404816647425,
   "readout_error": 0.00244140625,
   "prob_meas0_prep1": 0.0048828125,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0005936560829500238
  },
  "39": {
   "T1": 0.00012014857085529027,
   "T2": 0.00016365622357909752,
   "readout_error": 0.03369140625,
   "prob_meas0_prep1": 0.02734375,
   "prob_meas1_prep0": 0.0400390625,
   "sx_error": 0.0007176410788802782
  },
  "52": {
   "T1": 0.0001037507068175499,
   "T2": 4.518336233921557e-05,
   "readout_error": 0.00634765625,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0.0048828125,
   "sx_error": 0.00048259281494648893
  },
  "53": {
   "T1": 0.00028551417721169416,
   "T2": 0.00028709346845641107,
   "readout_error": 0.01416015625,
   "prob_meas0_prep1": 0.009765625,
   "prob_meas1_prep0": 0.0185546875,
   "sx_error": 0.0002648918440011893
  },
  "54": {
   "T1": 0.00022842347735726386,
   "T2": 0.00021175671498990125,
   "readout_error": 0.005859375,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.00022577391233987275
  },
  "55": {
   "T1": 0.00021873794371097304,
   "T2": 6.896325805440904e-05,
   "readout_error": 0.0068359375,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0.005859375,
   "sx_error": 0.00020049170403059295
  },
  "87": {
   "T1": 0.00013781779606720764,
   "T2": 6.034480015325045e-05,
   "readout_error": 0.00830078125,
   "prob_meas0_prep1": 0.009765625,
   "prob_meas1_prep0": 0.0068359375,
   "sx_error": 0.0005277178890226282
  },
  "97": {
   "T1": 0.00020466119562871003,
   "T2": 3.3544132547260856e-05,
   "readout_error": 0.01318359375,
   "prob_meas0_prep1": 0.025390625,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0008423061470026914
  },
  "98": {
   "T1": 0.00023078997143930038,
   "T2": 8.142439150898578e-05,
   "readout_error": 0.013671875,
   "prob_meas0_prep1": 0.017578125,
   "prob_meas1_prep0": 0.009765625,
   "sx_error": 0.00020790492404171385
  },
  "104": {
   "T1": 0.00020549058073477327,
   "T2": 0.00011635189658122526,
   "readout_error": 0.01171875,
   "prob_meas0_prep1": 0.0205078125,
   "prob_meas1_prep0": 0.0029296875,
   "sx_error": 0.00041221640405694754
  },
  "105": {
   "T1": 0.00011780369609690569,
   "T2": 9.54144038682879e-05,
   "readout_error": 0.01904296875,
   "prob_meas0_prep1": 0.0302734375,
   "prob_meas1_prep0": 0.0078125,
   "sx_error": 0.0002911258459730405
  },
  "106": {
   "T1": 0.000332346174631035,
   "T2": 0.00017337155918796039,
   "readout_error": 0.0302734375,
   "prob_meas0_prep1": 0.0400390625,
   "prob_meas1_prep0": 0.0205078125,
   "sx_error": 0.0004381235814164812
  },
  "107": {
   "T1": 9.514697129907357e-05,
   "T2": 0.00011682423284803943,
   "readout_error": 0.0087890625,
   "prob_meas0_prep1": 0.017578125,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0002667574251796895
  },
  "108": {
   "T1": 7.79885615203538e-05,
   "T2": 3.423807575831812e-05,
   "readout_error": 0.00537109375,
   "prob_meas0_prep1": 0.009765625,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.001177958587001718
  },
  "109": {
   "T1": 0.00023265832385972206,
   "T2": 0.0001334752773999087,
   "readout_error": 0.015625,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.009765625,
   "sx_error": 0.00029459521444718905
  },
  "110": {
   "T1": 0.000225287592175003,
   "T2": 0.00022293263475560736,
   "readout_error": 0.0126953125,
   "prob_meas0_prep1": 0.0146484375,
   "prob_meas1_prep0": 0.0107421875,
   "sx_error": 0.0013830668812462896
  },
  "111": {
   "T1": 0.00017583337507080495,
   "T2": 0.00014299658729913933,
   "readout_error": 0.01904296875,
   "prob_meas0_prep1": 0.0341796875,
   "prob_meas1_prep0": 0.00390625,
   "sx_error": 0.0002976870539489964
  },
  "118": {
   "T1": 0.0001551163176945493,
   "T2": 7.222525133049641e-05,
   "readout_error": 0.02490234375,
   "prob_meas0_prep1": 0.041015625,
   "prob_meas1_prep0": 0.0087890625,
   "sx_error": 0.00018908721215686716
  },
  "124": {
   "T1": 0.00012720300317460893,
   "T2": 0.00012528742507394885,
   "readout_error": 0.01123046875,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0004555290864608477
  },
  "125": {
   "T1": 0.00012744478440659108,
   "T2": 6.173393511704902e-05,
   "readout_error": 0.0205078125,
   "prob_meas0_prep1": 0.0400390625,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.00036714519065354507
  },
  "126": {
   "T1": 0.0001554081963207293,
   "T2": 2.91021145454714e-05,
   "readout_error": 0.0126953125,
   "prob_meas0_prep1": 0.0234375,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.0011520012221918785
  },
  "127": {
   "T1": 0.000269706493441328,
   "T2": 2.058723470960329e-05,
   "readout_error": 0.02587890625,
   "prob_meas0_prep1": 0.033203125,
   "prob_meas1_prep0": 0.0185546875,
   "sx_error": 0.0003181313210360627
  },
  "128": {
   "T1": 0.000233777268464319,
   "T2": 0.00017984265433319986,
   "readout_error": 0.0146484375,
   "prob_meas0_prep1": 0.0234375,
   "prob_meas1_prep0": 0.005859375,
   "sx_error": 0.00069566465012206
  },
  "129": {
   "T1": 0.00020257771162563815,
   "T2": 0.00018796150522920683,
   "readout_error": 0.005859375,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0003220817363164598
  },
  "136": {
   "T1": 0.0002612359998813021,
   "T2": 0.0001472403530298299,
   "readout_error": 0.00439453125,
   "prob_meas0_prep1": 0.0087890625,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0006884333112743094
  },
  "137": {
   "T1": 0.0001666682261994169,
   "T2": 2.6756814276024e-05,
   "readout_error": 0.0078125,
   "prob_meas0_prep1": 0.015625,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0009409601787857196
  },
  "143": {
   "T1": 7.736074740789141e-05,
   "T2": 3.2001829428944235e-05,
   "readout_error": 0.015625,
   "prob_meas0_prep1": 0.015625,
   "prob_meas1_prep0": 0.015625,
   "sx_error": 0.00026892293397287067
  },
  "144": {
   "T1": 0.00010657437169551905,
   "T2": 0.0001276690604276197,
   "readout_error": 0.03125,
   "prob_meas0_prep1": 0.0302734375,
   "prob_meas1_prep0": 0.0322265625,
   "sx_error": 0.0009743957419604324
  },
  "145": {
   "T1": 0.00015837312322258338,
   "T2": 0.00016598498798174895,
   "readout_error": 0.01611328125,
   "prob_meas0_prep1": 0.03125,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.00023536373523270118
  },
  "146": {
   "T1": 0.00016719567651115184,
   "T2": 6.326321037126245e-05,
   "readout_error": 0.01318359375,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.0048828125,
   "sx_error": 0.0004672289122097428
  },
  "147": {
   "T1": 0.0002900877845828188,
   "T2": 0.00011632426487721176,
   "readout_error": 0.03076171875,
   "prob_meas0_prep1": 0.060546875,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0001139887097385201
  }
 },
 "cz": {
  "39-53": 0.004369817979926471,
  "53-39": 0.004369817979926471,
  "106-107": 0.0018661295959206958,
  "107-106": 0.0018661295959206958,
  "107-108": 0.00332285218624237,
  "108-107": 0.00332285218624237,
  "144-145": 0.001702974377441241,
  "145-144": 0.001702974377441241,
  "108-109": 0.003365858052830184,
  "109-108": 0.003365858052830184,
  "104-105": 0.003360070838541146,
  "105-104": 0.003360070838541146,
  "109-110": 0.0018463789006779863,
  "110-109": 0.0018463789006779863,
  "110-111": 0.0018358006025592788,
  "111-110": 0.0018358006025592788,
  "105-106": 0.0017677316386314479,
  "106-105": 0.0017677316386314479,
  "137-147": 0.002134184075509693,
  "147-137": 0.002134184075509693,
  "143-144": 0.0021445410166745504,
  "144-143": 0.0021445410166745504,
  "52-53": 0.0017907038855295154,
  "53-52": 0.0017907038855295154,
  "53-54": 0.0011919845059249756,
  "54-53": 0.0011919845059249756,
  "136-143": 0.003750705926462622,
  "143-136": 0.003750705926462622,
  "145-146": 0.0023833272611505363,
  "146-145": 0.0023833272611505363,
  "31-32": 0.0031315909660072916,
  "32-31": 0.0031315909660072916,
  "54-55": 0.0015083317102727867,
  "55-54": 0.0015083317102727867,
  "146-147": 0.0018082759594342246,
  "147-146": 0.0018082759594342246,
  "87-97": 0.0016795805932874053,
  "97-87": 0.0016795805932874053,
  "98-111": 0.0015483498511368599,
  "111-98": 0.0015483498511368599,
  "126-127": 0.004529392781800978,
  "127-126": 0.004529392781800978,
  "33-39": 0.002677913806733434,
  "39-33": 0.002677913806733434,
  "127-128": 0.0022681585611712962,
  "128-127": 0.0022681585611712962,
  "127-137": 0.002655371009781138,
  "137-127": 0.002655371009781138,
  "128-129": 0.0019554842818317875,
  "129-128": 0.0019554842818317875,
  "32-33": 0.0017330689658956733,
  "33-32": 0.0017330689658956733,
  "124-125": 0.0029762333452083845,
  "125-124": 0.0029762333452083845,
  "97-107": 0.0017246566510701888,
  "107-97": 0.0017246566510701888,
  "109-118": 0.0022160006090514717,
  "118-109": 0.0022160006090514717,
  "33-34": 0.002061091571618101,
  "34-33": 0.002061091571618101,
  "125-126": 0.00807007932587786,
  "126-125": 0.00807007932587786,
  "118-129": 0.0020876342114627966,
  "129-118": 0.0020876342114627966
 }
}

==> anc/experiment/hw_ibm_marrakesh_20261103-123134_prediction.json <==
[
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.93025,
  "meas": 0.94705
 },
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.63425,
  "meas": 0.64245
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.9454499999999999,
  "meas": 0.9482999999999999
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.6379999999999999,
  "meas": 0.6454500000000001
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9938,
  "meas": 0.9712000000000001
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.8546499999999999,
  "meas": 0.8312999999999999
 },
 {
  "d": 3,
  "rows_pred": [
   0.965125,
   0.939225,
   0.95635
  ],
  "rows_meas": [
   0.973525,
   0.9234500000000001,
   0.905525
  ],
  "q_pred": 0.01723,
  "q_meas": 0.023659999999999997
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.7477499999999999,
  "meas": 0.6406499999999999
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.3979999999999999,
  "meas": 0.34315000000000007
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.8018000000000001,
  "meas": 0.7762500000000001
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.40795000000000003,
  "meas": 0.4052500000000001
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9180999999999999,
  "meas": 0.8838999999999999
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.6499999999999999,
  "meas": 0.6182000000000001
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.0,
  "pred": 0.9429000000000001,
  "meas": 0.9011499999999999
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.06,
  "pred": 0.67655,
  "meas": 0.637
 },
 {
  "d": 5,
  "rows_pred": [
   0.873875,
   0.86425,
   0.808125,
   0.80585,
   0.8475250000000001
  ],
  "rows_meas": [
   0.820325,
   0.860425,
   0.8002,
   0.7336750000000001,
   0.7570749999999999
  ],
  "q_pred": 0.03853,
  "q_meas": 0.05146
 }
]

==> anc/experiment/hw_ibm_marrakesh_20261103-123134_prediction_idle.json <==
[
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.9216,
  "meas": 0.94705
 },
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.6283000000000001,
  "meas": 0.64245
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.9339999999999999,
  "meas": 0.9482999999999999
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.6292500000000001,
  "meas": 0.6454500000000001
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9903500000000001,
  "meas": 0.9712000000000001
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.8472999999999999,
  "meas": 0.8312999999999999
 },
 {
  "d": 3,
  "rows_pred": [
   0.9608000000000001,
   0.935775,
   0.950275
  ],
  "rows_meas": [
   0.973525,
   0.9234500000000001,
   0.905525
  ],
  "q_pred": 0.018629999999999997,
  "q_meas": 0.023659999999999997
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.6896500000000001,
  "meas": 0.6406499999999999
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.3638999999999999,
  "meas": 0.34315000000000007
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.7717,
  "meas": 0.7762500000000001
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.4040999999999999,
  "meas": 0.4052500000000001
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.8916999999999999,
  "meas": 0.8838999999999999
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.61365,
  "meas": 0.6182000000000001
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.0,
  "pred": 0.9136,
  "meas": 0.9011499999999999
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.06,
  "pred": 0.6379999999999999,
  "meas": 0.637
 },
 {
  "d": 5,
  "rows_pred": [
   0.8448249999999999,
   0.84195,
   0.78025,
   0.7692,
   0.785425
  ],
  "rows_meas": [
   0.820325,
   0.860425,
   0.8002,
   0.7336750000000001,
   0.7570749999999999
  ],
  "q_pred": 0.04843,
  "q_meas": 0.05146
 }
]

==> anc/experiment/hw_ibm_marrakesh_20261104-130811.json <==
{
 "backend": "ibm_marrakesh",
 "shots": 20000,
 "circuits": [
  {
   "d": 3,
   "b": 0,
   "layout": [
    107,
    97,
    87,
    108,
    106,
    117,
    103,
    104,
    105
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 1,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     107,
     108,
     103
    ]
   }
  },
  {
   "d": 3,
   "b": 1,
   "layout": [
    107,
    97,
    87,
    108,
    106,
    117,
    103,
    104,
    105
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 4,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     107,
     108,
     103
    ]
   }
  },
  {
   "d": 5,
   "b": 0,
   "layout": [
    137,
    149,
    128,
    129,
    118,
    150,
    127,
    126,
    147,
    145,
    107,
    117,
    125,
    148,
    146,
    87,
    106,
    104,
    105,
    77,
    102,
    103,
    97,
    86,
    85
   ],
   "ops": {
    "sx": 185,
    "rz": 105,
    "cz": 100,
    "measure": 25,
    "x": 1,
    "barrier": 1
   },
   "depth": 87,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     137,
     150,
     107,
     87,
     102
    ]
   }
  },
  {
   "d": 5,
   "b": 1,
   "layout": [
    137,
    149,
    128,
    129,
    118,
    150,
    127,
    126,
    147,
    145,
    107,
    117,
    125,
    148,
    146,
    87,
    106,
    104,
    105,
    77,
    102,
    103,
    97,
    86,
    85
   ],
   "ops": {
    "sx": 185,
    "rz": 105,
    "cz": 100,
    "measure": 25,
    "x": 6,
    "barrier": 1
   },
   "depth": 87,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     137,
     150,
     107,
     87,
     102
    ]
   }
  }
 ],
 "calibration": {
  "77": {
   "t1": 0.00021375288619567324,
   "t2": 6.583790654101062e-05,
   "readout_error": 0.0107421875
  },
  "85": {
   "t1": 0.00012034862057498519,
   "t2": 6.354574663095185e-05,
   "readout_error": 0.01416015625
  },
  "86": {
   "t1": 0.00018081119566971918,
   "t2": 1.0387537216666049e-05,
   "readout_error": 0.01123046875
  },
  "87": {
   "t1": 0.00011095603115499216,
   "t2": 8.419278340769541e-05,
   "readout_error": 0.0068359375
  },
  "97": {
   "t1": 0.00012663763050329503,
   "t2": 4.766600216264798e-05,
   "readout_error": 0.005859375
  },
  "102": {
   "t1": 6.500084490132713e-05,
   "t2": 2.9536909701020337e-05,
   "readout_error": 0.046875
  },
  "103": {
   "t1": 6.742544219338584e-05,
   "t2": 1.352645351176373e-05,
   "readout_error": 0.0234375
  },
  "104": {
   "t1": 0.00015617451351357826,
   "t2": 0.00015377386437348875,
   "readout_error": 0.00537109375
  },
  "105": {
   "t1": 0.00014104336562468348,
   "t2": 0.00012149772823832922,
   "readout_error": 0.01220703125
  },
  "106": {
   "t1": 0.00014283995574428088,
   "t2": 4.566841696884111e-05,
   "readout_error": 0.02587890625
  },
  "107": {
   "t1": 0.00029653421232978244,
   "t2": 0.00023900933876038865,
   "readout_error": 0.00390625
  },
  "108": {
   "t1": 7.924028066757008e-05,
   "t2": 2.1386936155281402e-05,
   "readout_error": 0.0068359375
  },
  "117": {
   "t1": 0.0001738476922286753,
   "t2": 8.77226935559269e-06,
   "readout_error": 0.015625
  },
  "118": {
   "t1": 0.0001668509964925768,
   "t2": 3.3593437251671355e-05,
   "readout_error": 0.015625
  },
  "125": {
   "t1": 0.0002210467723117898,
   "t2": 6.993064841334781e-05,
   "readout_error": 0.037109375
  },
  "126": {
   "t1": 0.00016955765174442216,
   "t2": 2.4247709041738246e-05,
   "readout_error": 0.00390625
  },
  "127": {
   "t1": 0.00018107578823771812,
   "t2": 2.3011774504305955e-05,
   "readout_error": 0.03369140625
  },
  "128": {
   "t1": 0.00017383042354179743,
   "t2": 0.0001673690881964107,
   "readout_error": 0.02587890625
  },
  "129": {
   "t1": 0.00017395468351165538,
   "t2": 0.00013582688578831756,
   "readout_error": 0.00732421875
  },
  "137": {
   "t1": 0.00013836271414687277,
   "t2": 2.85698259488261e-05,
   "readout_error": 0.02001953125
  },
  "145": {
   "t1": 0.00013689874989363454,
   "t2": 0.00015701877330075831,
   "readout_error": 0.03173828125
  },
  "146": {
   "t1": 0.00010928592610175062,
   "t2": 5.37981346526876e-05,
   "readout_error": 0.01025390625
  },
  "147": {
   "t1": 0.00032739122591829206,
   "t2": 0.00011846022495779398,
   "readout_error": 0.0107421875
  },
  "148": {
   "t1": 0.00017760886367760824,
   "t2": 3.923429873298214e-05,
   "readout_error": 0.0068359375
  },
  "149": {
   "t1": 0.0001983727928361885,
   "t2": 0.0001228955672673352,
   "readout_error": 0.0087890625
  },
  "150": {
   "t1": 0.00018642905045920775,
   "t2": 9.49663277348862e-05,
   "readout_error": 0.02392578125
  }
 },
 "job_id": "dbln8r9kbkrc73co24og",
 "qpu_seconds": 24,
 "wall_seconds": 30.6,
 "qpu_resource_units": 0.39,
 "qpu_usage_source": "IBM Quantum dashboard (job page), entered manually",
 "job_created": "2026-11-04T13:07 America/New_York",
 "job_pending_s": 1,
 "job_total_completion_s": 28
}

==> anc/experiment/hw_ibm_marrakesh_20261104-130811_calibration.json <==
{
 "backend": "ibm_marrakesh",
 "job_id": "dbln8r9kbkrc73co24og",
 "source": "job.properties()",
 "backend_version": "1.0.21",
 "last_update_date": "2026-11-04 12:51:56-05:00",
 "qubits": {
  "77": {
   "T1": 0.00021375288619567324,
   "T2": 6.583790654101062e-05,
   "readout_error": 0.0107421875,
   "prob_meas0_prep1": 0.0146484375,
   "prob_meas1_prep0": 0.0068359375,
   "sx_error": 0.0005196202972924022
  },
  "85": {
   "T1": 0.00012034862057498519,
   "T2": 6.354574663095185e-05,
   "readout_error": 0.01416015625,
   "prob_meas0_prep1": 0.015625,
   "prob_meas1_prep0": 0.0126953125,
   "sx_error": 0.0007126849838370776
  },
  "86": {
   "T1": 0.00018081119566971918,
   "T2": 1.0387537216666049e-05,
   "readout_error": 0.01123046875,
   "prob_meas0_prep1": 0.0205078125,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.000356918526238396
  },
  "87": {
   "T1": 0.00011095603115499216,
   "T2": 8.419278340769541e-05,
   "readout_error": 0.0068359375,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0.005859375,
   "sx_error": 0.0005277178890226282
  },
  "97": {
   "T1": 0.00012663763050329503,
   "T2": 4.766600216264798e-05,
   "readout_error": 0.005859375,
   "prob_meas0_prep1": 0.0107421875,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0008423061470026914
  },
  "102": {
   "T1": 6.500084490132713e-05,
   "T2": 2.9536909701020337e-05,
   "readout_error": 0.046875,
   "prob_meas0_prep1": 0.08203125,
   "prob_meas1_prep0": 0.01171875,
   "sx_error": 0.0006458118319699231
  },
  "103": {
   "T1": 6.742544219338584e-05,
   "T2": 1.352645351176373e-05,
   "readout_error": 0.0234375,
   "prob_meas0_prep1": 0.0302734375,
   "prob_meas1_prep0": 0.0166015625,
   "sx_error": 0.0004842213595745633
  },
  "104": {
   "T1": 0.00015617451351357826,
   "T2": 0.00015377386437348875,
   "readout_error": 0.00537109375,
   "prob_meas0_prep1": 0.0087890625,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.00041221640405694754
  },
  "105": {
   "T1": 0.00014104336562468348,
   "T2": 0.00012149772823832922,
   "readout_error": 0.01220703125,
   "prob_meas0_prep1": 0.015625,
   "prob_meas1_prep0": 0.0087890625,
   "sx_error": 0.0002911258459730405
  },
  "106": {
   "T1": 0.00014283995574428088,
   "T2": 4.566841696884111e-05,
   "readout_error": 0.02587890625,
   "prob_meas0_prep1": 0.0263671875,
   "prob_meas1_prep0": 0.025390625,
   "sx_error": 0.0004381235814164812
  },
  "107": {
   "T1": 0.00029653421232978244,
   "T2": 0.00023900933876038865,
   "readout_error": 0.00390625,
   "prob_meas0_prep1": 0.0068359375,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0002667574251796895
  },
  "108": {
   "T1": 7.924028066757008e-05,
   "T2": 2.1386936155281402e-05,
   "readout_error": 0.0068359375,
   "prob_meas0_prep1": 0.013671875,
   "prob_meas1_prep0": 0,
   "sx_error": 0.001177958587001718
  },
  "117": {
   "T1": 0.0001738476922286753,
   "T2": 8.77226935559269e-06,
   "readout_error": 0.015625,
   "prob_meas0_prep1": 0.0244140625,
   "prob_meas1_prep0": 0.0068359375,
   "sx_error": 0.0011558969662136286
  },
  "118": {
   "T1": 0.0001668509964925768,
   "T2": 3.3593437251671355e-05,
   "readout_error": 0.015625,
   "prob_meas0_prep1": 0.025390625,
   "prob_meas1_prep0": 0.005859375,
   "sx_error": 0.00018908721215686716
  },
  "125": {
   "T1": 0.0002210467723117898,
   "T2": 6.993064841334781e-05,
   "readout_error": 0.037109375,
   "prob_meas0_prep1": 0.0302734375,
   "prob_meas1_prep0": 0.0439453125,
   "sx_error": 0.00036714519065354507
  },
  "126": {
   "T1": 0.00016955765174442216,
   "T2": 2.4247709041738246e-05,
   "readout_error": 0.00390625,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0011520012221918785
  },
  "127": {
   "T1": 0.00018107578823771812,
   "T2": 2.3011774504305955e-05,
   "readout_error": 0.03369140625,
   "prob_meas0_prep1": 0.044921875,
   "prob_meas1_prep0": 0.0224609375,
   "sx_error": 0.0003181313210360627
  },
  "128": {
   "T1": 0.00017383042354179743,
   "T2": 0.0001673690881964107,
   "readout_error": 0.02587890625,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.0302734375,
   "sx_error": 0.00069566465012206
  },
  "129": {
   "T1": 0.00017395468351165538,
   "T2": 0.00013582688578831756,
   "readout_error": 0.00732421875,
   "prob_meas0_prep1": 0.0146484375,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0003220817363164598
  },
  "137": {
   "T1": 0.00013836271414687277,
   "T2": 2.85698259488261e-05,
   "readout_error": 0.02001953125,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.0185546875,
   "sx_error": 0.0009409601787857196
  },
  "145": {
   "T1": 0.00013689874989363454,
   "T2": 0.00015701877330075831,
   "readout_error": 0.03173828125,
   "prob_meas0_prep1": 0.05078125,
   "prob_meas1_prep0": 0.0126953125,
   "sx_error": 0.00023536373523270118
  },
  "146": {
   "T1": 0.00010928592610175062,
   "T2": 5.37981346526876e-05,
   "readout_error": 0.01025390625,
   "prob_meas0_prep1": 0.013671875,
   "prob_meas1_prep0": 0.0068359375,
   "sx_error": 0.0004672289122097428
  },
  "147": {
   "T1": 0.00032739122591829206,
   "T2": 0.00011846022495779398,
   "readout_error": 0.0107421875,
   "prob_meas0_prep1": 0.0166015625,
   "prob_meas1_prep0": 0.0048828125,
   "sx_error": 0.0001139887097385201
  },
  "148": {
   "T1": 0.00017760886367760824,
   "T2": 3.923429873298214e-05,
   "readout_error": 0.0068359375,
   "prob_meas0_prep1": 0.01171875,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.0003007009856966755
  },
  "149": {
   "T1": 0.0001983727928361885,
   "T2": 0.0001228955672673352,
   "readout_error": 0.0087890625,
   "prob_meas0_prep1": 0.0146484375,
   "prob_meas1_prep0": 0.0029296875,
   "sx_error": 0.00027153704243876146
  },
  "150": {
   "T1": 0.00018642905045920775,
   "T2": 9.49663277348862e-05,
   "readout_error": 0.02392578125,
   "prob_meas0_prep1": 0.015625,
   "prob_meas1_prep0": 0.0322265625,
   "sx_error": 0.0003342899676138643
  }
 },
 "cz": {
  "106-107": 0.0020017017747173405,
  "107-106": 0.0020017017747173405,
  "107-108": 0.00332285218624237,
  "108-107": 0.00332285218624237,
  "77-85": 0.0034156191475963327,
  "85-77": 0.0034156191475963327,
  "103-104": 0.0026679369345319615,
  "104-103": 0.0026679369345319615,
  "85-86": 0.002664733058170249,
  "86-85": 0.002664733058170249,
  "104-105": 0.0017229318419445805,
  "105-104": 0.0017229318419445805,
  "105-106": 0.0021152468032255567,
  "106-105": 0.0021152468032255567,
  "147-148": 0.002098051531878753,
  "148-147": 0.002098051531878753,
  "137-147": 0.003075378282884428,
  "147-137": 0.003075378282884428,
  "105-117": 0.002628222681840847,
  "117-105": 0.002628222681840847,
  "149-150": 0.0014061904112397938,
  "150-149": 0.0014061904112397938,
  "145-146": 0.001595396478518557,
  "146-145": 0.001595396478518557,
  "86-87": 0.0032405217488611915,
  "87-86": 0.0032405217488611915,
  "146-147": 0.0025144434884872835,
  "147-146": 0.0025144434884872835,
  "87-97": 0.001512362400673567,
  "97-87": 0.001512362400673567,
  "148-149": 0.0014905359679309726,
  "149-148": 0.0014905359679309726,
  "117-125": 0.0039611649067191335,
  "125-117": 0.0039611649067191335,
  "126-127": 0.002064391680811767,
  "127-126": 0.002064391680811767,
  "127-128": 0.0017582251197265364,
  "128-127": 0.0017582251197265364,
  "127-137": 0.0026203883689483454,
  "137-127": 0.0026203883689483454,
  "128-129": 0.0016191483316769228,
  "129-128": 0.0016191483316769228,
  "97-107": 0.0012127857519804441,
  "107-97": 0.0012127857519804441,
  "102-103": 0.006344246663656211,
  "103-102": 0.006344246663656211,
  "125-126": 0.0035987309636966447,
  "126-125": 0.0035987309636966447,
  "118-129": 0.0026879195777349263,
  "129-118": 0.0026879195777349263
 }
}

==> anc/experiment/hw_ibm_marrakesh_20261104-130811_prediction_idle.json <==
[
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.9296,
  "meas": 0.8503499999999999
 },
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.6333,
  "meas": 0.57595
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.93065,
  "meas": 0.8599000000000001
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.631,
  "meas": 0.5855999999999999
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9874499999999999,
  "meas": 0.96105
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.8391500000000001,
  "meas": 0.80585
 },
 {
  "d": 3,
  "rows_pred": [
   0.9648,
   0.90575,
   0.94385
  ],
  "rows_meas": [
   0.9251750000000001,
   0.8468249999999999,
   0.9238
  ],
  "q_pred": 0.024539999999999996,
  "q_meas": 0.0424
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.65985,
  "meas": 0.6615500000000001
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.3488,
  "meas": 0.3487499999999999
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.7159500000000001,
  "meas": 0.7422500000000001
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.3709,
  "meas": 0.38939999999999997
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.8607499999999999,
  "meas": 0.8293999999999999
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.5851,
  "meas": 0.5484500000000001
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.0,
  "pred": 0.8912,
  "meas": 0.8479000000000001
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.06,
  "pred": 0.61145,
  "meas": 0.5710500000000001
 },
 {
  "d": 5,
  "rows_pred": [
   0.829925,
   0.80465,
   0.758875,
   0.7739750000000001,
   0.7435499999999999
  ],
  "rows_meas": [
   0.830775,
   0.825575,
   0.6864,
   0.568725,
   0.720925
  ],
  "q_pred": 0.05429,
  "q_meas": 0.08153999999999999
 }
]

==> anc/experiment/hw_ibm_marrakesh_20261105-102639.json <==
{
 "backend": "ibm_marrakesh",
 "shots": 20000,
 "circuits": [
  {
   "d": 3,
   "b": 0,
   "layout": [
    53,
    54,
    55,
    52,
    39,
    34,
    31,
    32,
    33
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 1,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     53,
     52,
     31
    ]
   }
  },
  {
   "d": 3,
   "b": 1,
   "layout": [
    53,
    54,
    55,
    52,
    39,
    34,
    31,
    32,
    33
   ],
   "ops": {
    "rz": 27,
    "sx": 21,
    "cz": 10,
    "measure": 9,
    "x": 4,
    "barrier": 1
   },
   "depth": 16,
   "transpile": {
    "level": 3,
    "seed": 14,
    "clifford": true,
    "twoq": 10,
    "xl_physical": [
     53,
     52,
     31
    ]
   }
  },
  {
   "d": 5,
   "b": 0,
   "layout": [
    39,
    51,
    34,
    35,
    19,
    50,
    33,
    32,
    53,
    55,
    9,
    18,
    31,
    52,
    54,
    7,
    10,
    12,
    11,
    4,
    14,
    13,
    8,
    6,
    5
   ],
   "ops": {
    "sx": 185,
    "rz": 105,
    "cz": 100,
    "measure": 25,
    "x": 1,
    "barrier": 1
   },
   "depth": 87,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     39,
     50,
     9,
     7,
     14
    ]
   }
  },
  {
   "d": 5,
   "b": 1,
   "layout": [
    39,
    51,
    34,
    35,
    19,
    50,
    33,
    32,
    53,
    55,
    9,
    18,
    31,
    52,
    54,
    7,
    10,
    12,
    11,
    4,
    14,
    13,
    8,
    6,
    5
   ],
   "ops": {
    "sx": 185,
    "rz": 105,
    "cz": 100,
    "measure": 25,
    "x": 6,
    "barrier": 1
   },
   "depth": 87,
   "transpile": {
    "level": 3,
    "seed": 15,
    "clifford": true,
    "twoq": 100,
    "xl_physical": [
     39,
     50,
     9,
     7,
     14
    ]
   }
  }
 ],
 "calibration": {
  "4": {
   "t1": 0.00019302634292497916,
   "t2": 0.00018633424074310465,
   "readout_error": 0.02099609375
  },
  "5": {
   "t1": 0.0001962162874924629,
   "t2": 0.00014742959287344763,
   "readout_error": 0.00244140625
  },
  "6": {
   "t1": 0.00017192518034345406,
   "t2": 0.00018053104576173153,
   "readout_error": 0.00390625
  },
  "7": {
   "t1": 0.00029130099670345515,
   "t2": 0.00015060290579290718,
   "readout_error": 0.01953125
  },
  "8": {
   "t1": 0.00029227527162627674,
   "t2": 0.00013811986043044363,
   "readout_error": 0.0107421875
  },
  "9": {
   "t1": 0.00019625636057383727,
   "t2": 0.0002329293632059423,
   "readout_error": 0.03857421875
  },
  "10": {
   "t1": 0.00022983640224807805,
   "t2": 0.00012228381618581478,
   "readout_error": 0.0048828125
  },
  "11": {
   "t1": 0.000248794352545038,
   "t2": 0.00017238096950862873,
   "readout_error": 0.02197265625
  },
  "12": {
   "t1": 0.0001443311030253423,
   "t2": 8.579371647839275e-05,
   "readout_error": 0.0126953125
  },
  "13": {
   "t1": 0.00020254580692355593,
   "t2": 0.00020709145317566704,
   "readout_error": 0.0634765625
  },
  "14": {
   "t1": 0.0002259241405391205,
   "t2": 8.581371143263642e-05,
   "readout_error": 0.00341796875
  },
  "18": {
   "t1": 9.596611600642762e-05,
   "t2": 6.18627083377131e-05,
   "readout_error": 0.00927734375
  },
  "19": {
   "t1": 0.00014965144519945238,
   "t2": 7.997935270258514e-05,
   "readout_error": 0.0244140625
  },
  "31": {
   "t1": 0.00015203925273504052,
   "t2": 7.203853025060423e-05,
   "readout_error": 0.01171875
  },
  "32": {
   "t1": 0.00018527556615001377,
   "t2": 4.219426630231947e-05,
   "readout_error": 0.009765625
  },
  "33": {
   "t1": 0.00014986859095449963,
   "t2": 1.4636228080445052e-05,
   "readout_error": 0.0126953125
  },
  "34": {
   "t1": 0.0001753777694519317,
   "t2": 0.00014615492541681166,
   "readout_error": 0.009765625
  },
  "35": {
   "t1": 0.00036741304268457574,
   "t2": 0.0004452366223537836,
   "readout_error": 0.0224609375
  },
  "39": {
   "t1": 0.00012989969478295106,
   "t2": 7.508367626338867e-05,
   "readout_error": 0.02197265625
  },
  "50": {
   "t1": 0.00031169680276643653,
   "t2": 0.00022573433711535931,
   "readout_error": 0.0166015625
  },
  "51": {
   "t1": 0.0001559005895568735,
   "t2": 0.0002908932588238879,
   "readout_error": 0.04296875
  },
  "52": {
   "t1": 0.00010342325744882334,
   "t2": 0.00010364459572008104,
   "readout_error": 0.0126953125
  },
  "53": {
   "t1": 0.00015329233301330508,
   "t2": 0.00022558912989073578,
   "readout_error": 0.00830078125
  },
  "54": {
   "t1": 0.0002340814933612742,
   "t2": 0.00021701715330612375,
   "readout_error": 0.0078125
  },
  "55": {
   "t1": 0.00021922917409015086,
   "t2": 7.045653902392228e-05,
   "readout_error": 0.00732421875
  }
 },
 "job_id": "dbma02e74qds73drti8g",
 "qpu_seconds": 24,
 "wall_seconds": 39.0
}

==> anc/experiment/hw_ibm_marrakesh_20261105-102639_calibration.json <==
{
 "backend": "ibm_marrakesh",
 "job_id": "dbma02e74qds73drti8g",
 "source": "job.properties()",
 "backend_version": "1.0.21",
 "last_update_date": "2026-11-05 10:11:34-05:00",
 "qubits": {
  "4": {
   "T1": 0.00019302634292497916,
   "T2": 0.00018633424074310465,
   "readout_error": 0.02099609375,
   "prob_meas0_prep1": 0.0322265625,
   "prob_meas1_prep0": 0.009765625,
   "sx_error": 0.0003568673632186927
  },
  "5": {
   "T1": 0.0001962162874924629,
   "T2": 0.00014742959287344763,
   "readout_error": 0.00244140625,
   "prob_meas0_prep1": 0.001953125,
   "prob_meas1_prep0": 0.0029296875,
   "sx_error": 0.0005742661408456832
  },
  "6": {
   "T1": 0.00017192518034345406,
   "T2": 0.00018053104576173153,
   "readout_error": 0.00390625,
   "prob_meas0_prep1": 0.0078125,
   "prob_meas1_prep0": 0,
   "sx_error": 0.00017833181061772748
  },
  "7": {
   "T1": 0.00029130099670345515,
   "T2": 0.00015060290579290718,
   "readout_error": 0.01953125,
   "prob_meas0_prep1": 0.025390625,
   "prob_meas1_prep0": 0.013671875,
   "sx_error": 0.00021219394696261814
  },
  "8": {
   "T1": 0.00029227527162627674,
   "T2": 0.00013811986043044363,
   "readout_error": 0.0107421875,
   "prob_meas0_prep1": 0.0068359375,
   "prob_meas1_prep0": 0.0146484375,
   "sx_error": 0.00029423767590338603
  },
  "9": {
   "T1": 0.00019625636057383727,
   "T2": 0.0002329293632059423,
   "readout_error": 0.03857421875,
   "prob_meas0_prep1": 0.0224609375,
   "prob_meas1_prep0": 0.0546875,
   "sx_error": 0.00016912593440642903
  },
  "10": {
   "T1": 0.00022983640224807805,
   "T2": 0.00012228381618581478,
   "readout_error": 0.0048828125,
   "prob_meas0_prep1": 0.009765625,
   "prob_meas1_prep0": 0,
   "sx_error": 0.00018779466622193103
  },
  "11": {
   "T1": 0.000248794352545038,
   "T2": 0.00017238096950862873,
   "readout_error": 0.02197265625,
   "prob_meas0_prep1": 0.021484375,
   "prob_meas1_prep0": 0.0224609375,
   "sx_error": 0.00029740760763629384
  },
  "12": {
   "T1": 0.0001443311030253423,
   "T2": 8.579371647839275e-05,
   "readout_error": 0.0126953125,
   "prob_meas0_prep1": 0.0205078125,
   "prob_meas1_prep0": 0.0048828125,
   "sx_error": 0.00027145213843564564
  },
  "13": {
   "T1": 0.00020254580692355593,
   "T2": 0.00020709145317566704,
   "readout_error": 0.0634765625,
   "prob_meas0_prep1": 0.0771484375,
   "prob_meas1_prep0": 0.0498046875,
   "sx_error": 0.00019047878268547676
  },
  "14": {
   "T1": 0.0002259241405391205,
   "T2": 8.581371143263642e-05,
   "readout_error": 0.00341796875,
   "prob_meas0_prep1": 0.0068359375,
   "prob_meas1_prep0": 0,
   "sx_error": 0.0004404729954539716
  },
  "18": {
   "T1": 9.596611600642762e-05,
   "T2": 6.18627083377131e-05,
   "readout_error": 0.00927734375,
   "prob_meas0_prep1": 0.017578125,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0003783008849041807
  },
  "19": {
   "T1": 0.00014965144519945238,
   "T2": 7.997935270258514e-05,
   "readout_error": 0.0244140625,
   "prob_meas0_prep1": 0.0205078125,
   "prob_meas1_prep0": 0.0283203125,
   "sx_error": 0.0002499188324288287
  },
  "31": {
   "T1": 0.00015203925273504052,
   "T2": 7.203853025060423e-05,
   "readout_error": 0.01171875,
   "prob_meas0_prep1": 0.0166015625,
   "prob_meas1_prep0": 0.0068359375,
   "sx_error": 0.0003940299518772678
  },
  "32": {
   "T1": 0.00018527556615001377,
   "T2": 4.219426630231947e-05,
   "readout_error": 0.009765625,
   "prob_meas0_prep1": 0.017578125,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.0006711067726343433
  },
  "33": {
   "T1": 0.00014986859095449963,
   "T2": 1.4636228080445052e-05,
   "readout_error": 0.0126953125,
   "prob_meas0_prep1": 0.0244140625,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.00031254489051389054
  },
  "34": {
   "T1": 0.0001753777694519317,
   "T2": 0.00014615492541681166,
   "readout_error": 0.009765625,
   "prob_meas0_prep1": 0.0185546875,
   "prob_meas1_prep0": 0.0009765625,
   "sx_error": 0.0005936560829500238
  },
  "35": {
   "T1": 0.00036741304268457574,
   "T2": 0.0004452366223537836,
   "readout_error": 0.0224609375,
   "prob_meas0_prep1": 0.041015625,
   "prob_meas1_prep0": 0.00390625,
   "sx_error": 0.0003683833707328931
  },
  "39": {
   "T1": 0.00012989969478295106,
   "T2": 7.508367626338867e-05,
   "readout_error": 0.02197265625,
   "prob_meas0_prep1": 0.0166015625,
   "prob_meas1_prep0": 0.02734375,
   "sx_error": 0.0007176410788802782
  },
  "50": {
   "T1": 0.00031169680276643653,
   "T2": 0.00022573433711535931,
   "readout_error": 0.0166015625,
   "prob_meas0_prep1": 0.025390625,
   "prob_meas1_prep0": 0.0078125,
   "sx_error": 0.0003960819387729825
  },
  "51": {
   "T1": 0.0001559005895568735,
   "T2": 0.0002908932588238879,
   "readout_error": 0.04296875,
   "prob_meas0_prep1": 0.0419921875,
   "prob_meas1_prep0": 0.0439453125,
   "sx_error": 0.0003973533573420847
  },
  "52": {
   "T1": 0.00010342325744882334,
   "T2": 0.00010364459572008104,
   "readout_error": 0.0126953125,
   "prob_meas0_prep1": 0.0205078125,
   "prob_meas1_prep0": 0.0048828125,
   "sx_error": 0.00048259281494648893
  },
  "53": {
   "T1": 0.00015329233301330508,
   "T2": 0.00022558912989073578,
   "readout_error": 0.00830078125,
   "prob_meas0_prep1": 0.0068359375,
   "prob_meas1_prep0": 0.009765625,
   "sx_error": 0.0002648918440011893
  },
  "54": {
   "T1": 0.0002340814933612742,
   "T2": 0.00021701715330612375,
   "readout_error": 0.0078125,
   "prob_meas0_prep1": 0.013671875,
   "prob_meas1_prep0": 0.001953125,
   "sx_error": 0.00022577391233987275
  },
  "55": {
   "T1": 0.00021922917409015086,
   "T2": 7.045653902392228e-05,
   "readout_error": 0.00732421875,
   "prob_meas0_prep1": 0.0146484375,
   "prob_meas1_prep0": 0,
   "sx_error": 0.00020049170403059295
  }
 },
 "cz": {
  "8-9": 0.004314438487136085,
  "9-8": 0.004314438487136085,
  "9-10": 0.0012239327464157734,
  "10-9": 0.0012239327464157734,
  "39-53": 0.002086279154210724,
  "53-39": 0.002086279154210724,
  "12-13": 0.002056478443317661,
  "13-12": 0.002056478443317661,
  "13-14": 0.001254923487795323,
  "14-13": 0.001254923487795323,
  "50-51": 0.0019939524271270492,
  "51-50": 0.0019939524271270492,
  "51-52": 0.0030688235768249195,
  "52-51": 0.0030688235768249195,
  "52-53": 0.002399905104943839,
  "53-52": 0.002399905104943839,
  "53-54": 0.0010547991096586384,
  "54-53": 0.0010547991096586384,
  "11-18": 0.002303606439368222,
  "18-11": 0.002303606439368222,
  "31-32": 0.002305944544192473,
  "32-31": 0.002305944544192473,
  "54-55": 0.0013486743086689734,
  "55-54": 0.0013486743086689734,
  "5-6": 0.0012438031972973052,
  "6-5": 0.0012438031972973052,
  "19-35": 0.0015411721340471696,
  "35-19": 0.0015411721340471696,
  "33-39": 0.0025762444884332714,
  "39-33": 0.0025762444884332714,
  "32-33": 0.002228968739281967,
  "33-32": 0.002228968739281967,
  "4-5": 0.002095371345976871,
  "5-4": 0.002095371345976871,
  "18-31": 0.0022725300111080815,
  "31-18": 0.0022725300111080815,
  "10-11": 0.0013651704235924378,
  "11-10": 0.0013651704235924378,
  "6-7": 0.0014511976530200976,
  "7-6": 0.0014511976530200976,
  "33-34": 0.0022244486267233854,
  "34-33": 0.0022244486267233854,
  "34-35": 0.0020327422092974445,
  "35-34": 0.0020327422092974445,
  "11-12": 0.0020494245485860874,
  "12-11": 0.0020494245485860874,
  "7-8": 0.0022989787958296037,
  "8-7": 0.0022989787958296037
 }
}

==> anc/experiment/hw_ibm_marrakesh_20261105-102639_prediction_idle.json <==
[
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.9300999999999999,
  "meas": 0.9417500000000001
 },
 {
  "d": 3,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.6345000000000001,
  "meas": 0.63985
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.9335500000000001,
  "meas": 0.9413
 },
 {
  "d": 3,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.6306499999999999,
  "meas": 0.64045
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.9893000000000001,
  "meas": 0.9681
 },
 {
  "d": 3,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.8448500000000001,
  "meas": 0.82155
 },
 {
  "d": 3,
  "rows_pred": [
   0.96505,
   0.9322,
   0.9382999999999999
  ],
  "rows_meas": [
   0.9708749999999999,
   0.89295,
   0.897725
  ],
  "q_pred": 0.02004,
  "q_meas": 0.030409999999999996
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.0,
  "pred": 0.6154999999999999,
  "meas": 0.4668000000000001
 },
 {
  "d": 5,
  "w": 1,
  "p_inj": 0.06,
  "pred": 0.3224499999999999,
  "meas": 0.2459
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.0,
  "pred": 0.738,
  "meas": 0.7372000000000001
 },
 {
  "d": 5,
  "w": 2,
  "p_inj": 0.06,
  "pred": 0.38015,
  "meas": 0.39369999999999994
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.0,
  "pred": 0.8812,
  "meas": 0.8132999999999999
 },
 {
  "d": 5,
  "w": 3,
  "p_inj": 0.06,
  "pred": 0.6043499999999999,
  "meas": 0.5437000000000001
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.0,
  "pred": 0.9153500000000001,
  "meas": 0.8388
 },
 {
  "d": 5,
  "w": 4,
  "p_inj": 0.06,
  "pred": 0.6486000000000001,
  "meas": 0.5785
 },
 {
  "d": 5,
  "rows_pred": [
   0.80775,
   0.8503499999999999,
   0.8087500000000001,
   0.813025,
   0.847
  ],
  "rows_meas": [
   0.7334,
   0.8436250000000001,
   0.7765500000000001,
   0.687875,
   0.56745
  ],
  "q_pred": 0.04151,
  "q_meas": 0.06953
 }
]

==> anc/experiment/idle_noise.py <==
"""Add idle decoherence: schedule the physical circuit (ALAP, backend gate durations), and replace each
idle gap by the twirled T1/T2 Pauli channel for that duration, inserted inline (Aer noise instruction)."""
import numpy as np
from qiskit import QuantumCircuit
from qiskit.circuit import Delay
from qiskit.transpiler import PassManager
from qiskit.transpiler.passes import ALAPScheduleAnalysis, PadDelay
from qiskit_aer.noise import pauli_error
from pauli_noise import twirled_thermal


def with_idle_noise(tq, backend, cal):
    pm = PassManager([ALAPScheduleAnalysis(target=backend.target), PadDelay(target=backend.target)])
    sched = pm.run(tq)
    dt = backend.target.dt or 1.0
    out = QuantumCircuit(*sched.qregs, *sched.cregs)
    idle_total = 0.0
    for inst in sched.data:
        op = inst.operation
        if isinstance(op, Delay):
            q = sched.find_bit(inst.qubits[0]).index
            t = float(op.duration) * (dt if op.unit == "dt" else 1.0)
            Q = cal["qubits"].get(str(q))
            if Q and t > 0:
                th = twirled_thermal(t, Q["T1"], Q["T2"])
                if th and sum(th) > 1e-12:
                    out.append(pauli_error([("X", th[0]), ("Y", th[1]), ("Z", th[2]), ("I", 1 - sum(th))]), inst.qubits)
                    idle_total += t
            continue
        out.append(op, inst.qubits, inst.clbits)
    return out, idle_total


==> anc/experiment/pauli_noise.py <==
"""Pauli approximation of a backend's noise for exact Clifford (stabilizer) simulation.

Per gate: depolarizing channel with the backend's reported gate error.
Idle decoherence during each gate: Pauli twirl of amplitude+phase damping over the gate
duration, applied to every *active* qubit not acted on by that gate is omitted for simplicity;
we instead add the twirled T1/T2 error to each gate's own qubits (a standard, slightly
optimistic approximation). Readout: the backend's assignment error, symmetrised.
"""
import numpy as np
from qiskit_aer.noise import NoiseModel, depolarizing_error, pauli_error, ReadoutError


def twirled_thermal(t, T1, T2):
    if not (T1 and T2) or t <= 0:
        return None
    T2 = min(T2, 2 * T1)
    px = py = (1 - np.exp(-t / T1)) / 4
    pz = (1 - np.exp(-t / T2)) / 2 - px
    pz = max(pz, 0.0)
    return px, py, pz


def pauli_noise_model(backend):
    tgt = backend.target
    nm = NoiseModel(basis_gates=list(tgt.operation_names))
    T1 = {q: tgt.qubit_properties[q].t1 for q in range(tgt.num_qubits)}
    T2 = {q: tgt.qubit_properties[q].t2 for q in range(tgt.num_qubits)}
    for name in tgt.operation_names:
        if name in ("measure", "delay", "reset", "barrier", "if_else", "for_loop", "switch_case", "while_loop"):
            continue
        for qargs, props in tgt[name].items():
            if props is None or qargs is None:
                continue
            k = len(qargs)
            err = props.error or 0.0
            dim = 2 ** k
            p_dep = min(err * dim / (dim - 1), 1.0) if err else 0.0   # average infidelity -> depolarizing parameter
            ch = None
            if p_dep > 0:
                ch = depolarizing_error(p_dep, k)
            dur = props.duration or 0.0
            for i, q in enumerate(qargs):
                th = twirled_thermal(dur, T1[q], T2[q])
                if th and sum(th) > 1e-9:
                    e1 = pauli_error([("X", th[0]), ("Y", th[1]), ("Z", th[2]), ("I", 1 - sum(th))])
                    if k == 2:
                        e1 = e1.tensor(pauli_error([("I", 1.0)])) if i == 1 else pauli_error([("I", 1.0)]).tensor(e1)
                    ch = e1 if ch is None else ch.compose(e1)
            if ch is not None:
                nm.add_quantum_error(ch, name, list(qargs))
    for (q,), props in tgt["measure"].items():
        e = props.error or 0.0
        nm.add_readout_error(ReadoutError([[1 - e, e], [e, 1 - e]]), [q])
    return nm


def clifford_rz(tq):
    """Replace rz(k*pi/2) by I/S/Z/Sdg so the transpiled circuit runs on the stabilizer method."""
    from qiskit import QuantumCircuit
    out = QuantumCircuit(*tq.qregs, *tq.cregs)
    for inst in tq.data:
        op = inst.operation
        if op.name == "rz":
            k = int(round(float(op.params[0]) / (np.pi / 2))) % 4
            assert abs(float(op.params[0]) - k * np.pi / 2) % (2 * np.pi) < 1e-6 or abs(abs(float(op.params[0]) - k * np.pi / 2) % (2*np.pi) - 2*np.pi) < 1e-6, op.params
            for _ in range([0, 1, 2, 3][k]):
                out.s(inst.qubits[0])
        else:
            out.append(op, inst.qubits, inst.clbits)
    return out


==> anc/experiment/perqubit_ml.json <==
[
 {
  "run": "hw_ibm_marrakesh_20261103-123134",
  "d": 3,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.94705,
   "eps_learned": 0.94705,
   "eps_model_fitted": 0.947048654136884,
   "rates": [
    0.008985746255782318,
    0.008985746255782318,
    0.008985739838767829
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.94705,
   "eps_learned": 0.9477500000000001,
   "eps_model_fitted": 0.9468851838492911,
   "rates": [
    0.0077490132245254546,
    0.009645269490259446,
    0.009645269490259446,
    0.025824541369076047,
    0.027949939882041787,
    0.027949948393201696
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261103-123134",
  "d": 5,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.6406499999999999,
   "eps_learned": 0.6406499999999999,
   "eps_model_fitted": 0.6406490277191869,
   "rates": [
    0.04260222505485238,
    0.04260222505485238,
    0.04260222505485238,
    0.04260223195805756,
    0.04260226553465023
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.76465,
   "eps_learned": 0.7759499999999999,
   "eps_model_fitted": 0.7573288219310302,
   "rates": [
    0.013004484555693644,
    0.05577592584384916,
    0.05577603126471592,
    0.04761667927165486,
    0.04761663323666744,
    0.04961034113992168,
    0.01701560603696954,
    0.017015588585963685,
    0.04357273333590664,
    0.043572553744746445
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261104-130811",
  "d": 3,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.8503499999999999,
   "eps_learned": 0.8503499999999999,
   "eps_model_fitted": 0.8503456076458017,
   "rates": [
    0.02630169733167465,
    0.02630169733167465,
    0.02630169733167465
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.8503499999999999,
   "eps_learned": 0.8599000000000001,
   "eps_model_fitted": 0.8503272323616433,
   "rates": [
    0.029187225679810216,
    0.02485744737680682,
    0.024857436400223153,
    0.04131299549839352,
    0.06524370000612224,
    0.06524378853368265
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261104-130811",
  "d": 5,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.6615500000000001,
   "eps_learned": 0.6615500000000001,
   "eps_model_fitted": 0.6615494178667098,
   "rates": [
    0.039656056653937344,
    0.03965598506418111,
    0.03965606233476269,
    0.03965599786744773,
    0.03965602733238412
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.7402,
   "eps_learned": 0.7415,
   "eps_model_fitted": 0.7285641925268516,
   "rates": [
    0.012019748403115647,
    0.05788393675263118,
    0.05788377471366973,
    0.037615416844754015,
    0.03761537177306286,
    0.0584855100272062,
    0.03285198790053796,
    0.03285214440072794,
    0.04660220451274308,
    0.04660245523376749
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_kingston_20261104-143451",
  "d": 3,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.9151499999999999,
   "eps_learned": 0.9151499999999999,
   "eps_model_fitted": 0.9151498949974034,
   "rates": [
    0.014561650601321672,
    0.014561650601321672,
    0.014561650601321672
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.9151499999999999,
   "eps_learned": 0.9153500000000001,
   "eps_model_fitted": 0.9150563355410446,
   "rates": [
    0.008025012682667799,
    0.017821988089279782,
    0.01782196794570655,
    0.02175831945189808,
    0.024991888408327195,
    0.0249918489772497
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_kingston_20261104-143451",
  "d": 5,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.74905,
   "eps_learned": 0.74905,
   "eps_model_fitted": 0.749044953190605,
   "rates": [
    0.028076487871000592,
    0.028076534702673885,
    0.028076534702673885,
    0.028076534702673885,
    0.028076534702673885
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.8478000000000001,
   "eps_learned": 0.8487,
   "eps_model_fitted": 0.8382171041547785,
   "rates": [
    0.007452787628730619,
    0.04613648446431147,
    0.04613648446431147,
    0.024134987294671673,
    0.024135059056977506,
    0.047802706862019595,
    0.015386342568347288,
    0.015386463698430525,
    0.029956585530956842,
    0.029956507457319877
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261105-102639",
  "d": 3,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.9417500000000001,
   "eps_learned": 0.9417500000000001,
   "eps_model_fitted": 0.94174866478068,
   "rates": [
    0.009903418604612413,
    0.009903418604612413,
    0.009903411087890404
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.9417500000000001,
   "eps_learned": 0.9406000000000001,
   "eps_model_fitted": 0.9416770559975722,
   "rates": [
    0.007711241795525902,
    0.011014438153587793,
    0.011014425205599447,
    0.026594182810614313,
    0.04480272765857417,
    0.04480267091668675
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261105-102639",
  "d": 5,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.4668000000000001,
   "eps_learned": 0.4668000000000001,
   "eps_model_fitted": 0.46678427071304596,
   "rates": [
    0.0706681040901401,
    0.07066798850712622,
    0.07066797842582254,
    0.07066797842582254,
    0.07066801281301603
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.7346999999999999,
   "eps_learned": 0.7374499999999999,
   "eps_model_fitted": 0.7257805439032109,
   "rates": [
    0.022457626629153703,
    0.07591831280293357,
    0.07591815886509688,
    0.09297587142402138,
    0.09297565252026926,
    0.05564872370471967,
    0.025760110650968934,
    0.02576007740676052,
    0.0404597288862633,
    0.04045963785994397
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_kingston_20261105-104252",
  "d": 3,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.88845,
   "eps_learned": 0.88845,
   "eps_model_fitted": 0.8884499498971882,
   "rates": [
    0.019329288706328444,
    0.019329288706328444,
    0.019329288706328444
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.88845,
   "eps_learned": 0.8892500000000001,
   "eps_model_fitted": 0.8876817049446486,
   "rates": [
    0.010554754242201245,
    0.023863345459072302,
    0.023863416108302414,
    0.01951289739410282,
    0.02491370294426985,
    0.02491360480841845
   ],
   "shots": 40000
  }
 },
 {
  "run": "hw_ibm_kingston_20261105-104252",
  "d": 5,
  "w1": {
   "w": 1,
   "eps_perqubit": 0.7531000000000001,
   "eps_learned": 0.7531000000000001,
   "eps_model_fitted": 0.7530980158465298,
   "rates": [
    0.027566913957312957,
    0.027566913957312957,
    0.027566913957312957,
    0.02756690174808909,
    0.02756692651471196
   ],
   "shots": 40000
  },
  "w2": {
   "w": 2,
   "eps_perqubit": 0.808,
   "eps_learned": 0.81365,
   "eps_model_fitted": 0.7944989631275854,
   "rates": [
    0.01007262433839221,
    0.03237981872293708,
    0.032379536097959585,
    0.03585519755162596,
    0.03585530698184636,
    0.031434266026656894,
    0.02445190829083499,
    0.024452052405530438,
    0.026618282663704404,
    0.026618356119766033
   ],
   "shots": 40000
  }
 }
]

==> anc/experiment/perqubit_ml.py <==
"""Per-qubit-rate ML attacker: fit independent flip rates on the strip's qubits from training shots
(known b) by maximum likelihood, then decode held-out shots with the exactly matched ML decoder.

If this reproduces the learned (lookup-table) attacker's advantage, the hardware noise on the strip
is well described as independent but non-uniform; any residual measures correlations.
"""
import json, sys
import numpy as np
from scipy.optimize import minimize
from planar import Rotated, StripDecoder, leakage


class CellModel:
    """P[cell | b, q] for cell = (syndrome, measured logical parity), independent flips q_k on A."""
    def __init__(self, code, A):
        self.dec = StripDecoder(code, A, 0.05)
        nA = len(A)
        E = ((np.arange(1 << nA)[:, None] >> np.arange(nA)[None, :]) & 1).astype(np.uint8)
        self.E = E.astype(float)
        syn = (E @ self.dec.H.T % 2) @ (1 << np.arange(self.dec.rz)) if self.dec.rz else np.zeros(len(E), int)
        flip = (E @ self.dec.Lz) % 2
        self.base = syn * 2 + flip            # cell index for b=0; for b=1 the parity bit flips
        self.ncell = 1 << (self.dec.rz + 1)

    def probs(self, q):
        q = np.clip(q, 1e-6, 0.5 - 1e-6)
        lw = self.E @ np.log(q) + (1 - self.E) @ np.log(1 - q)
        w = np.exp(lw)
        P0 = np.bincount(self.base, weights=w, minlength=self.ncell)
        P1 = np.bincount(self.base ^ 1, weights=w, minlength=self.ncell)
        return P0, P1


def fit_rates(model, n0, n1, q0=0.05):
    nA = model.E.shape[1]
    def nll(x):
        q = 0.5 / (1 + np.exp(-x))            # map R -> (0, 0.5)
        P0, P1 = model.probs(q)
        return -(n0 @ np.log(P0 + 1e-300) + n1 @ np.log(P1 + 1e-300))
    x0 = np.full(nA, np.log(q0 / (0.5 - q0)) + np.log(2))
    res = minimize(nll, x0, method="L-BFGS-B")
    return 0.5 / (1 + np.exp(-res.x))


def evaluate(code, shots, w, rng):
    A = code.strip(w)
    model = CellModel(code, A)
    C = {b: model.dec.cells(shots[b][:, A]) for b in (0, 1)}
    perm = {b: rng.permutation(len(C[b])) for b in (0, 1)}
    acc_pq = acc_lut = n = 0
    rates = []
    for fold in (0, 1):
        tr = {b: perm[b][fold::2] for b in (0, 1)}
        te = {b: perm[b][1 - fold::2] for b in (0, 1)}
        n0 = np.bincount(C[0][tr[0]], minlength=model.ncell).astype(float)
        n1 = np.bincount(C[1][tr[1]], minlength=model.ncell).astype(float)
        q = fit_rates(model, n0, n1); rates.append(q)
        P0, P1 = model.probs(q)
        guess_pq = (P1 > P0).astype(int)
        guess_lut = np.where(n1 > n0, 1, np.where(n0 > n1, 0, guess_pq))
        for b in (0, 1):
            acc_pq += int((guess_pq[C[b][te[b]]] == b).sum())
            acc_lut += int((guess_lut[C[b][te[b]]] == b).sum())
            n += len(te[b])
    q = np.mean(rates, axis=0)
    return dict(w=w, eps_perqubit=2 * acc_pq / n - 1, eps_learned=2 * acc_lut / n - 1,
                eps_model_fitted=leakage(code, A, q)[0], rates=q.tolist(), shots=n)


if __name__ == "__main__":
    out = []
    for path in sys.argv[1:]:
        Z = np.load(path)
        for d in (3, 5):
            code = Rotated(d)
            shots = {b: Z[f"d{d}_b{b}"] for b in (0, 1)}
            rng = np.random.default_rng(17)
            rr = [evaluate(code, shots, w, rng) for w in (1, 2)]
            e1, e2 = rr
            print(f"{path[7:-4]} d={d}: per-qubit ML w1 {e1['eps_perqubit']:.3f} w2 {e2['eps_perqubit']:.3f} (gain {e2['eps_perqubit']-e1['eps_perqubit']:+.3f}) | "
                  f"learned w1 {e1['eps_learned']:.3f} w2 {e2['eps_learned']:.3f} (gain {e2['eps_learned']-e1['eps_learned']:+.3f}) | "
                  f"fitted-model exact w2/w1 = {e2['eps_model_fitted']/e1['eps_model_fitted']:.3f} vs measured {e2['eps_learned']/e1['eps_learned']:.3f}", flush=True)
            out.append(dict(run=path[:-4], d=d, w1=e1, w2=e2))
    json.dump(out, open("perqubit_ml.json", "w"), indent=1)


==> anc/experiment/planar.py <==
"""Rotated planar surface code: geometry, exact strip leakage, per-shot ML strip decoder.

Data qubit (r, c), 0 <= r, c < d, index r*d + c.
Bulk faces (i, j), 0 <= i, j <= d-2, on qubits (i,j),(i,j+1),(i+1,j),(i+1,j+1):
    X-type if (i+j) even, Z-type if odd.
Top/bottom boundaries carry weight-2 X checks, left/right boundaries weight-2 Z checks.
Z_L = Z on row 0 (horizontal), X_L = X on column 0 (vertical).
"""
import itertools
import numpy as np

import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), ".."))
from strip_exact import gf2_left_kernel, gf2_rref, fwht  # noqa: E402


class Rotated:
    def __init__(self, d):
        assert d % 2 == 1 and d >= 3
        self.d = d
        self.n = d * d
        q = lambda r, c: r * d + c
        X, Z = [], []
        for i in range(d - 1):
            for j in range(d - 1):
                s = [q(i, j), q(i, j + 1), q(i + 1, j), q(i + 1, j + 1)]
                (X if (i + j) % 2 == 0 else Z).append(s)
        # top (i=-1) and bottom (i=d-1) X boundaries: continue the checkerboard (X where (i+j) even)
        for j in range(d - 1):
            if (-1 + j) % 2 == 0:
                X.append([q(0, j), q(0, j + 1)])
            if ((d - 1) + j) % 2 == 0:
                X.append([q(d - 1, j), q(d - 1, j + 1)])
        # left (j=-1) and right (j=d-1) Z boundaries: Z where (i+j) odd
        for i in range(d - 1):
            if (i - 1) % 2 == 1:
                Z.append([q(i, 0), q(i + 1, 0)])
            if (i + d - 1) % 2 == 1:
                Z.append([q(i, d - 1), q(i + 1, d - 1)])
        self.Xs, self.Zs = X, Z
        self.ZL = [q(0, c) for c in range(d)]
        self.XL = [q(r, 0) for r in range(d)]
        self._check()

    def _vec(self, supp, kind):
        v = np.zeros(2 * self.n, np.uint8)
        for k in supp:
            v[k + (self.n if kind == "Z" else 0)] = 1
        return v

    def _check(self):
        n = self.n
        assert len(self.Xs) + len(self.Zs) == n - 1, (len(self.Xs), len(self.Zs))
        for x in self.Xs:
            for z in self.Zs:
                assert len(set(x) & set(z)) % 2 == 0
            assert len(set(x) & set(self.ZL)) % 2 == 0
        for z in self.Zs:
            assert len(set(z) & set(self.XL)) % 2 == 0
        assert len(set(self.ZL) & set(self.XL)) % 2 == 1

    def generators(self):
        gens = [self._vec(s, "X") for s in self.Xs] + [self._vec(s, "Z") for s in self.Zs]
        gens.append(self._vec(self.ZL, "Z"))
        return np.array(gens, np.uint8), len(gens) - 1

    def strip(self, w, top=0):
        """Rows top .. top+w-1 (all columns). For top>0 the logical representative is moved there."""
        return [r * self.d + c for r in range(top, top + w) for c in range(self.d)]


def supported_group_gens(gens, iz0, n, A):
    A = list(A)
    Ac = [q for q in range(n) if q not in set(A)]
    K = gf2_left_kernel(gens[:, Ac + [n + q for q in Ac]])
    if len(K) == 0:
        return None, np.zeros((0, 2 * len(A)), np.uint8)
    imgs = (K.astype(np.int64) @ gens[:, A + [n + q for q in A]].astype(np.int64)) % 2
    aug = np.concatenate([K[:, iz0:iz0 + 1], imgs.astype(np.uint8)], axis=1)
    R, piv = gf2_rref(aug)
    L, S = None, []
    for row, pc in zip(R, piv):
        if pc == 0:
            L = row[1:]
        else:
            S.append(row[1:])
    return L, np.array(S, np.uint8).reshape(-1, 2 * len(A))


def leakage(code, A, qX, qZ=None):
    """Exact eps_A. qX[k]: prob. of an error anticommuting with Z on qubit A[k] (flip rate);
    qZ[k]: prob. of an error anticommuting with X. Independent X and Z components
    (bit-flip: qZ=0). Arrays or scalars."""
    nA = len(A)
    qX = np.broadcast_to(np.asarray(qX, float), (nA,))
    qZ = np.zeros(nA) if qZ is None else np.broadcast_to(np.asarray(qZ, float), (nA,))
    gens, iz0 = code.generators()
    L, S = supported_group_gens(gens, iz0, code.n, A)
    if L is None:
        return 0.0, S.shape[0]
    # enumerate group elements as bit arrays over A
    G = np.array([np.concatenate([L])], np.uint8)
    for g in S:
        G = np.concatenate([G, G ^ g[None, :]])
    x, z = G[:, :nA], G[:, nA:]
    # independent X/Z noise: char of a Pauli = (1-2qX)^{has Z part} * (1-2qZ)^{has X part}
    F = np.prod(np.where(z == 1, 1 - 2 * qX[None, :], 1.0), axis=1) * np.prod(np.where(x == 1, 1 - 2 * qZ[None, :], 1.0), axis=1)
    r = S.shape[0]
    return float(np.abs(fwht(F)).sum() / 2 ** r), r


class StripDecoder:
    """Per-shot ML decoder for bit-flip noise using only Z-basis outcomes on the strip.

    Inputs per shot: measured bits y on A. Computes the syndrome of the Z checks supported
    in A and the parity of the logical representative L, then outputs the ML guess of b.
    Exact posterior by enumerating all flip patterns on A (|A| <= ~22)."""

    def __init__(self, code, A, q):
        self.A = list(A)
        nA = len(A)
        gens, iz0 = code.generators()
        L, S = supported_group_gens(gens, iz0, code.n, A)
        assert L is not None
        # bit-flip: only Z parts matter; keep independent Z-type checks
        Zchecks = [g[nA:] for g in S if g[:nA].sum() == 0 and g[nA:].any()]
        Zc = gf2_rref(np.array(Zchecks, np.uint8))[0] if Zchecks else np.zeros((0, nA), np.uint8)
        self.H = Zc                      # (rz, nA)
        assert L[:nA].sum() == 0
        self.Lz = L[nA:]                 # Z part of a logical representative
        if set(code.ZL) <= set(self.A):  # prefer the canonical row-0 representative (same coset)
            self.Lz = np.array([1 if a in set(code.ZL) else 0 for a in self.A], np.uint8)
        q = np.broadcast_to(np.asarray(q, float), (nA,))
        self.rz = Zc.shape[0]
        # enumerate all error patterns e on A: weight, syndrome, logical flip
        E = ((np.arange(1 << nA)[:, None] >> np.arange(nA)[None, :]) & 1).astype(np.uint8)
        logp = (E * np.log(q) + (1 - E) * np.log(1 - q)).sum(1)
        syn = (E @ Zc.T % 2) @ (1 << np.arange(self.rz)) if self.rz else np.zeros(len(E), int)
        flip = (E @ self.Lz) % 2
        P = np.zeros((1 << self.rz, 2))
        np.add.at(P, (syn, flip), np.exp(logp))
        self.P = P                       # P[sigma, flip]
        # ties (exact under the i.i.d. model, e.g. two-row strips) -> trust the measured logical
        self.guess_flip = (P[:, 1] > P[:, 0] * (1 + 1e-9) + 1e-300).astype(np.uint8)
        # exact eps under the model = sum_sigma |P0 - P1|
        self.eps_model = float(np.abs(P[:, 0] - P[:, 1]).sum())

    def cells(self, Y):
        """(syndrome, measured logical parity) cell index per shot."""
        Y = np.asarray(Y, np.uint8)
        syn = (Y @ self.H.T % 2) @ (1 << np.arange(self.rz)) if self.rz else np.zeros(len(Y), int)
        return syn * 2 + (Y @ self.Lz) % 2

    def decode_cells(self, cells):
        return (np.asarray(cells) % 2) ^ self.guess_flip[np.asarray(cells) // 2]

    def decode(self, Y):
        """Y: (shots, |A|) measured bits on A. Returns guessed b per shot."""
        Y = np.asarray(Y, np.uint8)
        syn = (Y @ self.H.T % 2) @ (1 << np.arange(self.rz)) if self.rz else np.zeros(len(Y), int)
        z = (Y @ self.Lz) % 2           # measured logical parity (b xor flip)
        return z ^ self.guess_flip[syn]


if __name__ == "__main__":
    for d in (3, 5, 7):
        code = Rotated(d)
        print(f"d={d}: {len(code.Xs)} X checks, {len(code.Zs)} Z checks")
        for p in (0.05, 0.10):
            row = []
            for w in range(1, d + 1):
                if w * d > 30:
                    break
                e, r = leakage(code, code.strip(w), p)
                row.append(f"w={w}:{e:.4f}(r={r})")
            print(f"  bit-flip p={p}: " + "  ".join(row))
        if d >= 5:
            for p in (0.10,):
                row = []
                for w in (1, 2, 3):
                    e, _ = leakage(code, code.strip(w, top=1), p)
                    row.append(f"w={w}:{e:.4f}")
                print(f"  middle strip (rows 1..w) p={p}: " + "  ".join(row))


==> anc/experiment/predict_from_calibration.py <==
"""Predict the experiment from the job's calibration alone (no use of the measured data), then compare.

    python predict_from_calibration.py hw_<backend>_<stamp>.npz [--idle]   (--idle: also decoherence on idle qubits)

Needs <base>.qpy (exact circuits) and <base>_calibration.json (fetch_calibration.py).
Noise model per physical qubit/pair from the calibration: CZ depolarizing at the pair's gate error,
sx depolarizing at the qubit's sx error, twirled T1/T2 during each gate (durations from the backend
model), asymmetric readout from P(0|1), P(1|0). Simulated exactly with the stabilizer method.
"""
import json, sys
import numpy as np
from qiskit import qpy
from qiskit_aer import AerSimulator
from qiskit_aer.noise import NoiseModel, depolarizing_error, pauli_error, ReadoutError
from qiskit_ibm_runtime import fake_provider as _fp
from qiskit_ibm_runtime.fake_provider import FakeMarrakesh


def durations_backend(name):
    """Gate durations come from the matching fake backend (e.g. ibm_kingston -> FakeKingston); fall back to FakeMarrakesh."""
    cls = getattr(_fp, 'Fake' + name.replace('ibm_', '').capitalize(), None)
    return cls() if cls else FakeMarrakesh()
from planar import Rotated
from pauli_noise import twirled_thermal, clifford_rz
from analyze_shots import strip_attack, native_flip_rate
from idle_noise import with_idle_noise


def noise_from_calibration(cal, durations_backend):
    tgt = durations_backend.target
    nm = NoiseModel(basis_gates=["cz", "sx", "x", "rz", "s", "measure"])
    Q = cal["qubits"]

    def thermal(q, dur):
        th = twirled_thermal(dur, Q[q]["T1"], Q[q]["T2"])
        return pauli_error([("X", th[0]), ("Y", th[1]), ("Z", th[2]), ("I", 1 - sum(th))]) if th else None

    for q in Q:
        iq = int(q)
        for g in ("sx", "x"):
            dur = tgt[g][(iq,)].duration if (iq,) in tgt[g] else 3.6e-8
            ch = depolarizing_error(min(2 * (Q[q]["sx_error"] or 0), 1), 1)
            th = thermal(q, dur)
            nm.add_quantum_error(ch.compose(th) if th else ch, g, [iq])
        p01, p10 = Q[q]["prob_meas1_prep0"] or 0, Q[q]["prob_meas0_prep1"] or 0
        nm.add_readout_error(ReadoutError([[1 - p01, p01], [p10, 1 - p10]]), [iq])
    for pair, err in cal["cz"].items():
        a, b = (int(x) for x in pair.split("-"))
        if err is None:
            continue
        dur = tgt["cz"][(a, b)].duration if (a, b) in tgt["cz"] else 6.8e-8
        ch = depolarizing_error(min(err * 4 / 3, 1), 2)
        for i, q in enumerate((a, b)):
            th = thermal(str(q), dur)
            if th:
                ch = ch.compose(th.tensor(pauli_error([("I", 1)])) if i == 1 else pauli_error([("I", 1)]).tensor(th))
        nm.add_quantum_error(ch, "cz", [a, b])
    return nm


def main(npz, idle=False):
    base = npz[:-4]
    meta = json.load(open(base + ".json"))
    cal = json.load(open(base + "_calibration.json"))
    with open(base + ".qpy", "rb") as f:
        circs = qpy.load(f)
    dur_be = durations_backend(meta['backend'])
    print('gate durations from', dur_be.name)
    nm = noise_from_calibration(cal, dur_be)
    sim = AerSimulator(method="stabilizer", noise_model=nm)
    Z = np.load(npz)
    rng = np.random.default_rng(7)
    report = []
    for c, tq in zip(meta["circuits"], circs):
        c["_tq"] = tq
    for d in sorted({c["d"] for c in meta["circuits"]}):
        code = Rotated(d)
        sim_shots = {}
        for b in (0, 1):
            tq = next(c["_tq"] for c in meta["circuits"] if c["d"] == d and c["b"] == b)
            circ = tq
            if idle:   # schedule the physical circuit first (rz has a known duration), then make it Clifford
                circ, tidle = with_idle_noise(circ, dur_be, cal)
            circ = clifford_rz(circ)
            if idle:
                if b == 0:
                    print(f"  d={d}: total idle time with decoherence applied: {tidle*1e6:.1f} us summed over qubits")
            mem = sim.run(circ, shots=meta["shots"], memory=True, seed_simulator=100 + 10 * d + b).result().get_memory()
            sim_shots[b] = np.array([[int(ch) for ch in s[::-1][:d * d]] for s in mem], np.uint8)
        hw = {b: Z[f"d{d}_b{b}"] for b in (0, 1)}
        print(f"\nd={d}: row reliability P(row parity = b)")
        print("  row  predicted-from-calibration  measured")
        pr, ms = [], []
        for r in range(d):
            cols = [r * d + k for k in range(d)]
            p = np.mean([((sim_shots[b][:, cols].sum(1) % 2) == b).mean() for b in (0, 1)])
            m = np.mean([((hw[b][:, cols].sum(1) % 2) == b).mean() for b in (0, 1)])
            pr.append(p); ms.append(m)
            print(f"  {r}    {p:.3f}                       {m:.3f}")
        print("  cleanest row: predicted", int(np.argmax(pr)), " measured", int(np.argmax(ms)),
              f";  rank correlation {np.corrcoef(np.argsort(np.argsort(pr)), np.argsort(np.argsort(ms)))[0,1]:+.2f}")
        qn_sim = native_flip_rate(code, np.concatenate([sim_shots[0], sim_shots[1]]))[0]
        qn_hw = native_flip_rate(code, np.concatenate([hw[0], hw[1]]))[0]
        ws = [w for w in range(1, d + 1) if w * d <= 22]
        A = strip_attack(code, sim_shots, ws=ws, p_injs=[0.0, 0.06], rng=rng, q_native=qn_sim)
        B = strip_attack(code, hw, ws=ws, p_injs=[0.0, 0.06], rng=rng, q_native=qn_hw)
        print(f"  native flip rate: predicted {qn_sim:.4f}, measured {qn_hw:.4f}")
        print("  strip advantage (learned attacker): predicted / measured")
        for a, b_ in zip(A, B):
            print(f"    w={a['w']} p_inj={a['p_inj']:.2f}: {a['eps_learned']:.3f} / {b_['eps_learned']:.3f}")
            report.append(dict(d=d, w=a["w"], p_inj=a["p_inj"], pred=a["eps_learned"], meas=b_["eps_learned"]))
        report.append(dict(d=d, rows_pred=pr, rows_meas=ms, q_pred=qn_sim, q_meas=qn_hw))
    tag = "_prediction_idle.json" if idle else "_prediction.json"
    json.dump(report, open(base + tag, "w"), indent=1)
    print("\nwrote", base + tag)


if __name__ == "__main__":
    main(sys.argv[1], idle="--idle" in sys.argv)


==> anc/experiment/run_day.sh <==
#!/bin/bash
# One day's hardware runs: d = 3, 5 on each backend, then the calibration for each job.
#   bash run_day.sh                          # ibm_marrakesh and ibm_kingston
#   bash run_day.sh ibm_marrakesh            # just one backend
#   DISTANCES="3 5 7" bash run_day.sh ibm_kingston    # add d=7 (about 2-3x the QPU time)
set -e
BACKENDS=${@:-ibm_marrakesh ibm_kingston}
DISTANCES=${DISTANCES:-3 5}
for be in $BACKENDS; do
  echo "=== $be  (d = $DISTANCES) ==="
  python run_ibm.py --backend "$be" --distances $DISTANCES
  meta=$(ls -t hw_${be}_????????-??????.json | head -1)
  python fetch_calibration.py "$meta"
  python analyze_hw.py "${meta%.json}.npz" | tail -n 25
done
echo
echo "All hardware runs so far:"
ls -1 hw_ibm_*_????????-??????.npz


==> anc/experiment/run_ibm.py <==
"""Run the strip-eavesdropper experiment on IBM Quantum hardware.

    pip install qiskit qiskit-ibm-runtime numpy
    # once:  python -c "from qiskit_ibm_runtime import QiskitRuntimeService as S; S.save_account(channel='ibm_quantum_platform', token='YOUR_API_KEY', set_as_default=True)"
    python run_ibm.py                       # least-busy real backend, d = 3,5,7, 20k shots each state
    python run_ibm.py --backend ibm_fez --shots 10000 --distances 3 5
    python run_ibm.py --fake                # same pipeline on the FakeFez noise model, no account needed

Writes hw_<backend>_<timestamp>.npz (raw Z-basis shots per (d, b)) and a matching .json with
job id, layout, transpiled gate counts and a calibration snapshot of the qubits used.
Then:  python analyze_hw.py hw_<...>.npz
"""
import argparse, json, time
import numpy as np
from qiskit import transpile
from planar import Rotated
from circuits import encoder, best_transpile, pair_transpile


def bits_to_array(bitstrings, n):
    return np.array([[int(ch) for ch in s[::-1][:n]] for s in bitstrings], np.uint8)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--backend", default=None)
    ap.add_argument("--shots", type=int, default=20000)
    ap.add_argument("--distances", type=int, nargs="+", default=[3, 5, 7])
    ap.add_argument("--fake", action="store_true")
    ap.add_argument("--seed", type=int, default=11)
    args = ap.parse_args()

    if args.fake:
        from qiskit_ibm_runtime.fake_provider import FakeFez
        backend = FakeFez()
    else:
        from qiskit_ibm_runtime import QiskitRuntimeService
        svc = QiskitRuntimeService()
        backend = svc.backend(args.backend) if args.backend else svc.least_busy(operational=True, simulator=False, min_num_qubits=60)
    print("backend:", backend.name)

    circs, keys, meta = [], [], {"backend": backend.name, "shots": args.shots, "circuits": []}
    for d in args.distances:
        code = Rotated(d)
        pair, tinfo = pair_transpile(code, backend)
        for b in (0, 1):
            tq = pair[b]
            layout = [int(tq.layout.final_index_layout()[i]) for i in range(code.n)]
            ops = {k: int(v) for k, v in tq.count_ops().items()}
            circs.append(tq); keys.append((d, b))
            meta["circuits"].append(dict(d=d, b=b, layout=layout, ops=ops, depth=tq.depth(), transpile=tinfo))
            print(f"  d={d} b={b}: depth {tq.depth()}, ops {ops}")

    # calibration snapshot for the physical qubits used
    tgt = backend.target
    used = sorted({q for c in meta["circuits"] for q in c["layout"]})
    meta["calibration"] = {str(q): dict(
        t1=tgt.qubit_properties[q].t1, t2=tgt.qubit_properties[q].t2,
        readout_error=(tgt["measure"][(q,)].error if (q,) in tgt["measure"] else None)) for q in used}

    t0 = time.time()
    if args.fake:
        from qiskit_aer import AerSimulator
        from pauli_noise import pauli_noise_model, clifford_rz
        nm = pauli_noise_model(backend); nm.add_basis_gates(["s"])
        sim = AerSimulator(method="stabilizer", noise_model=nm)
        bitstrings = []
        for k, (c, (d, b)) in enumerate(zip(circs, keys)):
            cl = next(x for x in meta["circuits"] if x["d"] == d and x["b"] == b)["transpile"]["clifford"]
            if cl:
                mem = sim.run(clifford_rz(c), shots=args.shots, memory=True, seed_simulator=args.seed + k).result().get_memory()
            elif d == 3:   # non-Clifford angles from this qiskit version: full noisy statevector sim (small enough)
                mem = AerSimulator.from_backend(backend).run(c, shots=args.shots, memory=True, seed_simulator=args.seed + k).result().get_memory()
            else:
                raise SystemExit(f"--fake: transpiled d={d} circuit has non-Clifford angles on this qiskit version; "
                                 "use --distances 3 for the local check (hardware runs are unaffected)")
            bitstrings.append(mem)
        meta["job_id"] = "fake"
    else:
        from qiskit_ibm_runtime import SamplerV2 as Sampler
        sampler = Sampler(mode=backend)
        job = sampler.run(circs, shots=args.shots)
        meta["job_id"] = job.job_id()
        print("submitted job", job.job_id(), "- waiting...")
        res = job.result()
        bitstrings = [r.data.c.get_bitstrings() for r in res]
        # usage can register a few seconds after the result; retry, and fall back to job metrics
        meta["qpu_seconds"] = None
        for _ in range(6):
            try:
                u = job.usage() or job.metrics().get("usage", {}).get("quantum_seconds")
            except Exception:
                u = None
            if u:
                meta["qpu_seconds"] = u
                break
            time.sleep(5)
        if not meta["qpu_seconds"]:
            print("QPU usage not reported yet; read it from the job page:", meta["job_id"])
    meta["wall_seconds"] = round(time.time() - t0, 1)

    stamp = time.strftime("%Y%m%d-%H%M%S")
    base = f"hw_{backend.name}_{stamp}"
    arrays = {f"d{d}_b{b}": bits_to_array(bs, d * d) for (d, b), bs in zip(keys, bitstrings)}
    np.savez_compressed(base + ".npz", **arrays)
    from qiskit import qpy
    with open(base + ".qpy", "wb") as f:          # exact transpiled circuits, for calibration-based prediction
        qpy.dump(circs, f)
    json.dump(meta, open(base + ".json", "w"), indent=1, default=str)
    print("saved", base + ".npz", base + ".json", base + ".qpy")


if __name__ == "__main__":
    main()


==> anc/experiment/runs_summary.json <==
{
 "runs": [
  {
   "file": "hw_ibm_kingston_20261104-143451.npz",
   "backend": "ibm_kingston",
   "job_id": "dbln96u74qds73dqqheg",
   "stamp": "20261104-143451",
   "d": {
    "3": {
     "q_native": 0.02199,
     "rows": [
      0.957575,
      0.931875,
      0.929625
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.9151499999999999,
       "learned": 0.9151499999999999,
       "se": 0.002015567398401751,
       "iid": 0.8737776533072079
      },
      "w1_p0.06": {
       "model": 0.62785,
       "learned": 0.6245,
       "se": 0.0039051240377227453,
       "iid": 0.5954550049545696
      },
      "w2_p0.00": {
       "model": 0.9151499999999999,
       "learned": 0.9153500000000001,
       "se": 0.002013295665693441,
       "iid": 0.8737776533072079
      },
      "w2_p0.06": {
       "model": 0.6267499999999999,
       "learned": 0.6194,
       "se": 0.003925377816210817,
       "iid": 0.5954550049545696
      },
      "w3_p0.00": {
       "model": 0.9818499999999999,
       "learned": 0.9817499999999999,
       "se": 0.0009508803486769537,
       "iid": 0.9840343246277472
      },
      "w3_p0.06": {
       "model": 0.8468,
       "learned": 0.8428,
       "se": 0.0026911343333248902,
       "iid": 0.8355344621337729
      }
     }
    },
    "5": {
     "q_native": 0.03939,
     "rows": [
      0.874525,
      0.886075,
      0.7961750000000001,
      0.8188500000000001,
      0.8247249999999999
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.74905,
       "learned": 0.74905,
       "se": 0.0033125673483719543,
       "iid": 0.6634631256277229
      },
      "w1_p0.06": {
       "model": 0.39165000000000005,
       "learned": 0.40074999999999994,
       "se": 0.004580937233525472,
       "iid": 0.3501306670136373
      },
      "w2_p0.00": {
       "model": 0.74905,
       "learned": 0.8484,
       "se": 0.002646778419135232,
       "iid": 0.6634631256277229
      },
      "w2_p0.06": {
       "model": 0.3951499999999999,
       "learned": 0.45419999999999994,
       "se": 0.004454498737231833,
       "iid": 0.3501306670136373
      },
      "w3_p0.00": {
       "model": 0.8969,
       "learned": 0.90815,
       "se": 0.002093224650509352,
       "iid": 0.91333363850604
      },
      "w3_p0.06": {
       "model": 0.65675,
       "learned": 0.6536,
       "se": 0.0037842008403360414,
       "iid": 0.6377223842040082
      },
      "w4_p0.00": {
       "model": 0.9092499999999999,
       "learned": 0.93435,
       "se": 0.0017817833587448276,
       "iid": 0.9182883194499307
      },
      "w4_p0.06": {
       "model": 0.6741999999999999,
       "learned": 0.6705000000000001,
       "se": 0.0037095476476249763,
       "iid": 0.6602879370615119
      }
     }
    }
   }
  },
  {
   "file": "hw_ibm_kingston_20261105-104252.npz",
   "backend": "ibm_kingston",
   "job_id": "dbma0f9kbkrc73cp4ik0",
   "stamp": "20261105-104252",
   "d": {
    "3": {
     "q_native": 0.019979999999999998,
     "rows": [
      0.9442250000000001,
      0.93455,
      0.957425
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.88845,
       "learned": 0.88845,
       "se": 0.0022948670849310643,
       "iid": 0.884846596608064
      },
      "w1_p0.06": {
       "model": 0.6025,
       "learned": 0.6023000000000001,
       "se": 0.003991349114021474,
       "iid": 0.6029981798836905
      },
      "w2_p0.00": {
       "model": 0.88845,
       "learned": 0.8875,
       "se": 0.0023040385738958458,
       "iid": 0.884846596608064
      },
      "w2_p0.06": {
       "model": 0.6065499999999999,
       "learned": 0.60545,
       "se": 0.003979416720764489,
       "iid": 0.6029981798836905
      },
      "w3_p0.00": {
       "model": 0.9846999999999999,
       "learned": 0.9844999999999999,
       "se": 0.0008769228871457304,
       "iid": 0.9867139344697778
      },
      "w3_p0.06": {
       "model": 0.8446499999999999,
       "learned": 0.8429500000000001,
       "se": 0.002689959560569637,
       "iid": 0.841616825555355
      }
     }
    },
    "5": {
     "q_native": 0.03606,
     "rows": [
      0.8765499999999999,
      0.88835,
      0.847975,
      0.82285,
      0.795075
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.7531000000000001,
       "learned": 0.7531000000000001,
       "se": 0.0032895303236176432,
       "iid": 0.6877950867001145
      },
      "w1_p0.06": {
       "model": 0.39680000000000004,
       "learned": 0.39175000000000004,
       "se": 0.004600358511844485,
       "iid": 0.3629714194698735
      },
      "w2_p0.00": {
       "model": 0.7531000000000001,
       "learned": 0.813,
       "se": 0.002911318429852702,
       "iid": 0.6877950867001145
      },
      "w2_p0.06": {
       "model": 0.4020999999999999,
       "learned": 0.43255,
       "se": 0.004508049737691456,
       "iid": 0.3629714194698735
      },
      "w3_p0.00": {
       "model": 0.9132,
       "learned": 0.9158,
       "se": 0.0020081730503121492,
       "iid": 0.9260521074413699
      },
      "w3_p0.06": {
       "model": 0.6653500000000001,
       "learned": 0.6615500000000001,
       "se": 0.003749505292368581,
       "iid": 0.6535890437787014
      },
      "w4_p0.00": {
       "model": 0.9202999999999999,
       "learned": 0.9341999999999999,
       "se": 0.0017837485809384694,
       "iid": 0.9301806744209861
      },
      "w4_p0.06": {
       "model": 0.6878,
       "learned": 0.6838,
       "se": 0.0036483474341131496,
       "iid": 0.6752837707992729
      }
     }
    }
   }
  },
  {
   "file": "hw_ibm_marrakesh_20261103-123134.npz",
   "backend": "ibm_marrakesh",
   "job_id": "dbl1km1kdqps7393dtq0",
   "stamp": "20261103-123134",
   "d": {
    "3": {
     "q_native": 0.023659999999999997,
     "rows": [
      0.973525,
      0.9234500000000001,
      0.905525
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.94705,
       "learned": 0.94705,
       "se": 0.001605430608123566,
       "iid": 0.8646515890888319
      },
      "w1_p0.06": {
       "model": 0.6414,
       "learned": 0.6449499999999999,
       "se": 0.0038211238448262836,
       "iid": 0.5892358477195444
      },
      "w2_p0.00": {
       "model": 0.94705,
       "learned": 0.9482999999999999,
       "se": 0.0015868767280415967,
       "iid": 0.8646515890888319
      },
      "w2_p0.06": {
       "model": 0.6449,
       "learned": 0.6491499999999999,
       "se": 0.003803302109680482,
       "iid": 0.5892358477195444
      },
      "w3_p0.00": {
       "model": 0.9709000000000001,
       "learned": 0.9712000000000001,
       "se": 0.001191328670015121,
       "iid": 0.9816397238155056
      },
      "w3_p0.06": {
       "model": 0.8249500000000001,
       "learned": 0.8282,
       "se": 0.0028021632714743797,
       "iid": 0.8304336149032566
      }
     }
    },
    "5": {
     "q_native": 0.05146,
     "rows": [
      0.820325,
      0.860425,
      0.8002,
      0.7336750000000001,
      0.7570749999999999
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.6406499999999999,
       "learned": 0.6406499999999999,
       "se": 0.003839165200600256,
       "iid": 0.5809728961165226
      },
      "w1_p0.06": {
       "model": 0.3360000000000001,
       "learned": 0.33810000000000007,
       "se": 0.004705550950738925,
       "iid": 0.3065979400764197
      },
      "w2_p0.00": {
       "model": 0.6406499999999999,
       "learned": 0.7762500000000001,
       "se": 0.003152126018657883,
       "iid": 0.5809728961165226
      },
      "w2_p0.06": {
       "model": 0.3327500000000001,
       "learned": 0.40680000000000005,
       "se": 0.004567586233449786,
       "iid": 0.3065979400764197
      },
      "w3_p0.00": {
       "model": 0.8752,
       "learned": 0.8838999999999999,
       "se": 0.0023383797275036413,
       "iid": 0.8616346913233119
      },
      "w3_p0.06": {
       "model": 0.6166499999999999,
       "learned": 0.6169,
       "se": 0.003935207713704576,
       "iid": 0.5806129304362679
      },
      "w4_p0.00": {
       "model": 0.8905000000000001,
       "learned": 0.9011499999999999,
       "se": 0.0021675370671571004,
       "iid": 0.87005105634359
      },
      "w4_p0.06": {
       "model": 0.6354,
       "learned": 0.63965,
       "se": 0.003843331489411237,
       "iid": 0.606054741091905
      }
     }
    }
   }
  },
  {
   "file": "hw_ibm_marrakesh_20261104-130811.npz",
   "backend": "ibm_marrakesh",
   "job_id": "dbln8r9kbkrc73co24og",
   "stamp": "20261104-130811",
   "d": {
    "3": {
     "q_native": 0.0424,
     "rows": [
      0.9251750000000001,
      0.8468249999999999,
      0.9238
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.8503499999999999,
       "learned": 0.8503499999999999,
       "se": 0.002631087595938228,
       "iid": 0.7665633198080001
      },
      "w1_p0.06": {
       "model": 0.5797000000000001,
       "learned": 0.5750500000000001,
       "se": 0.00409059133103027,
       "iid": 0.5223914386761973
      },
      "w2_p0.00": {
       "model": 0.8503499999999999,
       "learned": 0.8599000000000001,
       "se": 0.002552312627794643,
       "iid": 0.7665633198080001
      },
      "w2_p0.06": {
       "model": 0.57725,
       "learned": 0.5809,
       "se": 0.00406987466023218,
       "iid": 0.5223914386761973
      },
      "w3_p0.00": {
       "model": 0.9613499999999999,
       "learned": 0.96105,
       "se": 0.0013818728007671335,
       "iid": 0.9453157004251919
      },
      "w3_p0.06": {
       "model": 0.802,
       "learned": 0.8043499999999999,
       "se": 0.0029707788435863083,
       "iid": 0.7707018603987685
      }
     }
    },
    "5": {
     "q_native": 0.08153999999999999,
     "rows": [
      0.830775,
      0.825575,
      0.6864,
      0.568725,
      0.720925
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.6615500000000001,
       "learned": 0.6615500000000001,
       "se": 0.003749505292368581,
       "iid": 0.41060074394294604
      },
      "w1_p0.06": {
       "model": 0.3433999999999999,
       "learned": 0.3506499999999999,
       "se": 0.0046825329083200265,
       "iid": 0.21668711764051704
      },
      "w2_p0.00": {
       "model": 0.6615500000000001,
       "learned": 0.7422500000000001,
       "se": 0.0033506153819112088,
       "iid": 0.41060074394294604
      },
      "w2_p0.06": {
       "model": 0.3519000000000001,
       "learned": 0.38264999999999993,
       "se": 0.004619466899708233,
       "iid": 0.21668711764051704
      },
      "w3_p0.00": {
       "model": 0.8185500000000001,
       "learned": 0.8293999999999999,
       "se": 0.002793276033620738,
       "iid": 0.7087073099232979
      },
      "w3_p0.06": {
       "model": 0.5501499999999999,
       "learned": 0.55175,
       "se": 0.004170047774006912,
       "iid": 0.4466061572645982
      },
      "w4_p0.00": {
       "model": 0.83405,
       "learned": 0.8479000000000001,
       "se": 0.0026507809698275704,
       "iid": 0.7271716697683891
      },
      "w4_p0.06": {
       "model": 0.5765499999999999,
       "learned": 0.5699000000000001,
       "se": 0.004108570280523384,
       "iid": 0.47558856622613077
      }
     }
    }
   }
  },
  {
   "file": "hw_ibm_marrakesh_20261105-102639.npz",
   "backend": "ibm_marrakesh",
   "job_id": "dbma02e74qds73drti8g",
   "stamp": "20261105-102639",
   "d": {
    "3": {
     "q_native": 0.030409999999999996,
     "rows": [
      0.9708749999999999,
      0.89295,
      0.897725
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.9417500000000001,
       "learned": 0.9417500000000001,
       "se": 0.0016815687430194448,
       "iid": 0.828412239616632
      },
      "w1_p0.06": {
       "model": 0.6471,
       "learned": 0.6406499999999999,
       "se": 0.003839165200600256,
       "iid": 0.5645397457560256
      },
      "w2_p0.00": {
       "model": 0.9417500000000001,
       "learned": 0.9413,
       "se": 0.001687855962456512,
       "iid": 0.828412239616632
      },
      "w2_p0.06": {
       "model": 0.64245,
       "learned": 0.64785,
       "se": 0.0038088396444980453,
       "iid": 0.5645397457560256
      },
      "w3_p0.00": {
       "model": 0.9681500000000001,
       "learned": 0.9681,
       "se": 0.0012528207174212925,
       "iid": 0.9704766937649061
      },
      "w3_p0.06": {
       "model": 0.81995,
       "learned": 0.8166,
       "se": 0.0028860199237011512,
       "iid": 0.8094106989497589
      }
     }
    },
    "5": {
     "q_native": 0.06953,
     "rows": [
      0.7334,
      0.8436250000000001,
      0.7765500000000001,
      0.687875,
      0.56745
     ],
     "strips": {
      "w1_p0.00": {
       "model": 0.4668000000000001,
       "learned": 0.4668000000000001,
       "se": 0.004421814559657607,
       "iid": 0.4730035822891734
      },
      "w1_p0.06": {
       "model": 0.24825000000000008,
       "learned": 0.2461500000000001,
       "se": 0.004846158730118112,
       "iid": 0.24961908713473202
      },
      "w2_p0.00": {
       "model": 0.4668000000000001,
       "learned": 0.7372000000000001,
       "se": 0.0033783729811848774,
       "iid": 0.4730035822891734
      },
      "w2_p0.06": {
       "model": 0.2518,
       "learned": 0.3852500000000001,
       "se": 0.004614061219522342,
       "iid": 0.24961908713473202
      },
      "w3_p0.00": {
       "model": 0.8067500000000001,
       "learned": 0.8132999999999999,
       "se": 0.002909222877333396,
       "iid": 0.7724253413401482
      },
      "w3_p0.06": {
       "model": 0.54345,
       "learned": 0.54535,
       "se": 0.004191042166036987,
       "iid": 0.49845424330015986
      },
      "w4_p0.00": {
       "model": 0.8208500000000001,
       "learned": 0.8388,
       "se": 0.002722198376312792,
       "iid": 0.7868367772305094
      },
      "w4_p0.06": {
       "model": 0.56985,
       "learned": 0.5786,
       "se": 0.004078057258058057,
       "iid": 0.5264941530571652
      }
     }
    }
   }
  }
 ],
 "stats": {
  "3": {
   "w1_p0.00_model": {
    "mean": 0.90855,
    "sd": 0.04006026709846057,
    "min": 0.8503499999999999,
    "max": 0.94705,
    "n": 5
   },
   "w1_p0.00_learned": {
    "mean": 0.90855,
    "sd": 0.04006026709846057,
    "min": 0.8503499999999999,
    "max": 0.94705,
    "n": 5
   },
   "w1_p0.06_model": {
    "mean": 0.6197100000000001,
    "sd": 0.028213082071975006,
    "min": 0.5797000000000001,
    "max": 0.6471,
    "n": 5
   },
   "w1_p0.06_learned": {
    "mean": 0.61749,
    "sd": 0.02903216750433899,
    "min": 0.5750500000000001,
    "max": 0.6449499999999999,
    "n": 5
   },
   "w2_p0.00_model": {
    "mean": 0.90855,
    "sd": 0.04006026709846057,
    "min": 0.8503499999999999,
    "max": 0.94705,
    "n": 5
   },
   "w2_p0.00_learned": {
    "mean": 0.9104700000000001,
    "sd": 0.037048475002353295,
    "min": 0.8599000000000001,
    "max": 0.9482999999999999,
    "n": 5
   },
   "w2_p0.06_model": {
    "mean": 0.61958,
    "sd": 0.02818314212432672,
    "min": 0.57725,
    "max": 0.6449,
    "n": 5
   },
   "w2_p0.06_learned": {
    "mean": 0.6205499999999999,
    "sd": 0.029003038633908677,
    "min": 0.5809,
    "max": 0.6491499999999999,
    "n": 5
   },
   "w3_p0.00_model": {
    "mean": 0.97339,
    "sd": 0.009722486821796116,
    "min": 0.9613499999999999,
    "max": 0.9846999999999999,
    "n": 5
   },
   "w3_p0.00_learned": {
    "mean": 0.97332,
    "sd": 0.00972564907859622,
    "min": 0.96105,
    "max": 0.9844999999999999,
    "n": 5
   },
   "w3_p0.06_model": {
    "mean": 0.82767,
    "sd": 0.018575676299935853,
    "min": 0.802,
    "max": 0.8468,
    "n": 5
   },
   "w3_p0.06_learned": {
    "mean": 0.82698,
    "sd": 0.016782900524045356,
    "min": 0.8043499999999999,
    "max": 0.8429500000000001,
    "n": 5
   }
  },
  "5": {
   "w1_p0.00_model": {
    "mean": 0.6542300000000001,
    "sd": 0.11633369352857321,
    "min": 0.4668000000000001,
    "max": 0.7531000000000001,
    "n": 5
   },
   "w1_p0.00_learned": {
    "mean": 0.6542300000000001,
    "sd": 0.11633369352857321,
    "min": 0.4668000000000001,
    "max": 0.7531000000000001,
    "n": 5
   },
   "w1_p0.06_model": {
    "mean": 0.34322,
    "sd": 0.05976567367645075,
    "min": 0.24825000000000008,
    "max": 0.39680000000000004,
    "n": 5
   },
   "w1_p0.06_learned": {
    "mean": 0.34548,
    "sd": 0.06152911505945778,
    "min": 0.2461500000000001,
    "max": 0.40074999999999994,
    "n": 5
   },
   "w2_p0.00_model": {
    "mean": 0.6542300000000001,
    "sd": 0.11633369352857321,
    "min": 0.4668000000000001,
    "max": 0.7531000000000001,
    "n": 5
   },
   "w2_p0.00_learned": {
    "mean": 0.78342,
    "sd": 0.04738154440285792,
    "min": 0.7372000000000001,
    "max": 0.8484,
    "n": 5
   },
   "w2_p0.06_model": {
    "mean": 0.34674,
    "sd": 0.06050662567025195,
    "min": 0.2518,
    "max": 0.4020999999999999,
    "n": 5
   },
   "w2_p0.06_learned": {
    "mean": 0.41228999999999993,
    "sd": 0.030849420578027042,
    "min": 0.38264999999999993,
    "max": 0.45419999999999994,
    "n": 5
   },
   "w3_p0.00_model": {
    "mean": 0.86212,
    "sd": 0.04731300825354477,
    "min": 0.8067500000000001,
    "max": 0.9132,
    "n": 5
   },
   "w3_p0.00_learned": {
    "mean": 0.8701099999999998,
    "sd": 0.046393593307697156,
    "min": 0.8132999999999999,
    "max": 0.9158,
    "n": 5
   },
   "w3_p0.06_model": {
    "mean": 0.6064700000000001,
    "sd": 0.05753700548342783,
    "min": 0.54345,
    "max": 0.6653500000000001,
    "n": 5
   },
   "w3_p0.06_learned": {
    "mean": 0.60583,
    "sd": 0.05498116268323181,
    "min": 0.54535,
    "max": 0.6615500000000001,
    "n": 5
   },
   "w4_p0.00_model": {
    "mean": 0.87499,
    "sd": 0.04492918594855681,
    "min": 0.8208500000000001,
    "max": 0.9202999999999999,
    "n": 5
   },
   "w4_p0.00_learned": {
    "mean": 0.8912800000000001,
    "sd": 0.04590899421681983,
    "min": 0.8388,
    "max": 0.93435,
    "n": 5
   },
   "w4_p0.06_model": {
    "mean": 0.62876,
    "sd": 0.054292902390644035,
    "min": 0.56985,
    "max": 0.6878,
    "n": 5
   },
   "w4_p0.06_learned": {
    "mean": 0.62849,
    "sd": 0.052130562053367496,
    "min": 0.5699000000000001,
    "max": 0.6838,
    "n": 5
   }
  }
 }
}

==> anc/experiment/save_circuits.py <==
"""Recover the exact transpiled circuits of a past run by re-transpiling against the live backend.

    python save_circuits.py hw_ibm_marrakesh_20261103-123134.json

Transpilation depends on the backend's calibration and your qiskit version. If both are unchanged
since the run, this reproduces the circuits exactly; the script checks the physical layout and the
gate counts against what the run recorded and only saves <base>.qpy if every circuit matches.
"""
import json, sys
from qiskit import qpy
from qiskit_ibm_runtime import QiskitRuntimeService
from planar import Rotated
from circuits import pair_transpile


def main(meta_path):
    meta = json.load(open(meta_path))
    backend = QiskitRuntimeService().backend(meta["backend"])
    print("backend calibration last updated:", backend.properties().last_update_date)
    circs, ok = [], True
    for d in sorted({c["d"] for c in meta["circuits"]}):
        pair, info = pair_transpile(Rotated(d), backend)
        for b in (0, 1):
            rec = next(c for c in meta["circuits"] if c["d"] == d and c["b"] == b)
            tq = pair[b]
            lay = [int(tq.layout.final_index_layout()[i]) for i in range(d * d)]
            ops = {k: int(v) for k, v in tq.count_ops().items()}
            match = lay == rec["layout"] and ops == rec["ops"]
            ok &= match
            print(f"d={d} b={b}: layout {'matches' if lay == rec['layout'] else 'DIFFERS'}, gate counts {'match' if ops == rec['ops'] else 'DIFFER'}")
            circs.append(tq)
    if not ok:
        raise SystemExit("Not an exact reproduction (backend recalibrated or different qiskit version); nothing saved. "
                         "Future runs save their circuits automatically.")
    out = meta_path[:-5] + ".qpy"
    with open(out, "wb") as f:
        qpy.dump(circs, f)
    print("saved", out)


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/experiment/sidechannel_table.json <==
[
 {
  "a": 0.8,
  "d": 3,
  "w1": 0.21600000000000008,
  "w2": 0.21600000000000008,
  "w3": 0.3831045120000001
 },
 {
  "a": 0.8,
  "d": 5,
  "w1": 0.07776000000000005,
  "w2": 0.07776000000000005,
  "w3": 0.18635369280307212
 },
 {
  "a": 0.8,
  "d": 7,
  "w1": 0.027993600000000028,
  "w2": 0.027993600000000028,
  "w3": 0.09085238932924906
 },
 {
  "a": 0.9,
  "d": 3,
  "w1": 0.5120000000000001,
  "w2": 0.5120000000000001,
  "w3": 0.7606108160000002
 },
 {
  "a": 0.9,
  "d": 5,
  "w1": 0.32768000000000014,
  "w2": 0.32768000000000014,
  "w3": 0.6089193040117762
 },
 {
  "a": 0.9,
  "d": 7,
  "w1": 0.2097152000000001,
  "w2": 0.2097152000000001,
  "w3": 0.48800219465489447
 },
 {
  "a": 0.95,
  "d": 3,
  "w1": 0.7289999999999998,
  "w2": 0.7289999999999998,
  "w3": 0.926271136125
 },
 {
  "a": 0.95,
  "d": 5,
  "w1": 0.5904899999999996,
  "w2": 0.5904899999999996,
  "w3": 0.8682979325304262
 },
 {
  "a": 0.95,
  "d": 7,
  "w1": 0.4782968999999996,
  "w2": 0.4782968999999996,
  "w3": 0.8139117794290921
 },
 {
  "a": 0.99,
  "d": 3,
  "w1": 0.9411919999999999,
  "w2": 0.9411919999999999,
  "w3": 0.9965380215312286
 },
 {
  "a": 0.99,
  "d": 5,
  "w1": 0.9039207967999998,
  "w2": 0.9039207967999998,
  "w3": 0.9935082448401892
 },
 {
  "a": 0.99,
  "d": 7,
  "w1": 0.8681255332467198,
  "w2": 0.8681255332467198,
  "w3": 0.9904862615898192
 },
 {
  "a": 0.999,
  "d": 3,
  "w1": 0.994011992,
  "w2": 0.994011992,
  "w3": 0.9999641398020122
 },
 {
  "a": 0.999,
  "d": 5,
  "w1": 0.990039920079968,
  "w2": 0.990039920079968,
  "w3": 0.9999323062849769
 },
 {
  "a": 0.999,
  "d": 7,
  "w1": 0.9860837205593285,
  "w2": 0.9860837205593285,
  "w3": 0.999900471848283
 }
]

==> anc/experiment/state_quality.json <==
[
 {
  "run": "hw_ibm_marrakesh_20261103-123134",
  "d3": {
   "viol_mean": 0.067175,
   "viol_min": 0.033125,
   "viol_max": 0.111625,
   "logical_error_mwpm": 0.01455,
   "q_nat": 0.023659999999999997
  },
  "d5": {
   "viol_mean": 0.15,
   "viol_min": 0.05605,
   "viol_max": 0.221475,
   "logical_error_mwpm": 0.03315,
   "q_nat": 0.05146
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261104-130811",
  "d3": {
   "viol_mean": 0.11520625,
   "viol_min": 0.06812499999999999,
   "viol_max": 0.158825,
   "logical_error_mwpm": 0.019325,
   "q_nat": 0.0424
  },
  "d5": {
   "viol_mean": 0.21972083333333334,
   "viol_min": 0.06920000000000001,
   "viol_max": 0.41495000000000004,
   "logical_error_mwpm": 0.062375,
   "q_nat": 0.08153999999999999
  }
 },
 {
  "run": "hw_ibm_kingston_20261104-143451",
  "d3": {
   "viol_mean": 0.062675,
   "viol_min": 0.029375,
   "viol_max": 0.08360000000000001,
   "logical_error_mwpm": 0.009075,
   "q_nat": 0.02199
  },
  "d5": {
   "viol_mean": 0.11849583333333331,
   "viol_min": 0.054525,
   "viol_max": 0.20415,
   "logical_error_mwpm": 0.024,
   "q_nat": 0.03939
  }
 },
 {
  "run": "hw_ibm_marrakesh_20261105-102639",
  "d3": {
   "viol_mean": 0.08498750000000001,
   "viol_min": 0.033824999999999994,
   "viol_max": 0.11610000000000001,
   "logical_error_mwpm": 0.015925,
   "q_nat": 0.030409999999999996
  },
  "d5": {
   "viol_mean": 0.19332083333333336,
   "viol_min": 0.0424,
   "viol_max": 0.42967500000000003,
   "logical_error_mwpm": 0.063975,
   "q_nat": 0.06953
  }
 },
 {
  "run": "hw_ibm_kingston_20261105-104252",
  "d3": {
   "viol_mean": 0.0572,
   "viol_min": 0.02965,
   "viol_max": 0.09057499999999999,
   "logical_error_mwpm": 0.00765,
   "q_nat": 0.019979999999999998
  },
  "d5": {
   "viol_mean": 0.10942291666666666,
   "viol_min": 0.03875,
   "viol_max": 0.165425,
   "logical_error_mwpm": 0.021725,
   "q_nat": 0.03606
  }
 }
]

==> anc/experiment/strip_exact.py <==
"""Exact noisy leakage of a toric-code logical bit to an arbitrary edge region.

eps_A = 1/2 || rho_A(0) - rho_A(1) ||_1 under an i.i.d. single-qubit Pauli channel.

Method (exact, any Pauli channel):
  G_A = elements of the state's stabilizer group supported in A
      = S_A  U  L*S_A,  with L a representative of the encoded logical Z0.
  Delta = rho_A(0) - rho_A(1) = 2^{1-|A|} sum_{s in S_A} c(Ls) (Ls)
  All terms commute, so in the joint eigenbasis of S_A's r generators and L,
      eps_A = 2^{-r} sum_{sigma in {0,1}^r} | sum_s c(Ls) (-1)^{sigma.s} |,
  i.e. the l1 norm of a Walsh-Hadamard transform. c(g) = prod_q c_q(type of g_q),
  c_q(P) = 1 - 2 Pr[error anticommutes with P].
"""
import numpy as np


class Torus:
    def __init__(self, d):
        self.d = d
        self.n = 2 * d * d

    def H(self, i, j):
        d = self.d
        return (i % d) * d + (j % d)

    def V(self, i, j):
        d = self.d
        return d * d + (i % d) * d + (j % d)

    def generators(self):
        """Rows (x | z) over n qubits, plus index of Z0 generator."""
        d, n = self.d, self.n
        gens = []
        for i in range(d):
            for j in range(d):
                x = np.zeros(n, np.uint8)
                for q in (self.H(i, j), self.H(i, j - 1), self.V(i, j), self.V(i - 1, j)):
                    x[q] ^= 1
                gens.append(np.concatenate([x, np.zeros(n, np.uint8)]))
        for i in range(d):
            for j in range(d):
                z = np.zeros(n, np.uint8)
                for q in (self.H(i, j), self.H(i + 1, j), self.V(i, j), self.V(i, j + 1)):
                    z[q] ^= 1
                gens.append(np.concatenate([np.zeros(n, np.uint8), z]))
        z0 = np.zeros(n, np.uint8)
        for j in range(d):
            z0[self.H(0, j)] = 1
        z1 = np.zeros(n, np.uint8)
        for i in range(d):
            z1[self.V(i, 0)] = 1
        gens.append(np.concatenate([np.zeros(n, np.uint8), z0]))
        iz0 = len(gens) - 1
        gens.append(np.concatenate([np.zeros(n, np.uint8), z1]))
        return np.array(gens, np.uint8), iz0

    def strip(self, w):
        """w rows of horizontal edges (rows 0..w-1) + the w-1 rows of vertical edges between them."""
        A = [self.H(i, j) for i in range(w) for j in range(self.d)]
        A += [self.V(i, j) for i in range(w - 1) for j in range(self.d)]
        return A


def gf2_rref(M):
    M = M.copy() % 2
    rows, cols = M.shape
    piv = []
    r = 0
    for c in range(cols):
        if r == rows:
            break
        nz = np.nonzero(M[r:, c])[0]
        if len(nz) == 0:
            continue
        k = r + nz[0]
        M[[r, k]] = M[[k, r]]
        others = np.nonzero(M[:, c])[0]
        others = others[others != r]
        M[others] ^= M[r]
        piv.append(c)
        r += 1
    return M[:r], piv


def gf2_left_kernel(M):
    """Basis of {c : c M = 0}."""
    m = M.shape[0]
    aug = np.concatenate([M % 2, np.eye(m, dtype=np.uint8)], axis=1)
    R, piv = gf2_rref(aug)
    # rows of rref whose M-part is zero give kernel vectors; also need full elimination
    # simpler: do elimination tracking
    rows = aug.copy()
    ncol = M.shape[1]
    r = 0
    for c in range(ncol):
        nz = np.nonzero(rows[r:, c])[0]
        if len(nz) == 0:
            continue
        k = r + nz[0]
        rows[[r, k]] = rows[[k, r]]
        others = np.nonzero(rows[:, c])[0]
        others = others[others != r]
        rows[others] ^= rows[r]
        r += 1
        if r == m:
            break
    return rows[r:, ncol:]


def supported_group(T, A):
    """Return (L, Sgens) as (x,z) uint8 arrays restricted to A, or (None, Sgens)."""
    gens, iz0 = T.generators()
    n = T.n
    A = list(A)
    Ac = [q for q in range(n) if q not in set(A)]
    colsAc = Ac + [n + q for q in Ac]
    colsA = A + [n + q for q in A]
    K = gf2_left_kernel(gens[:, colsAc])
    if len(K) == 0:
        return None, np.zeros((0, 2 * len(A)), np.uint8)
    imgs = (K.astype(np.int64) @ gens[:, colsA].astype(np.int64)) % 2
    f = K[:, iz0:iz0 + 1]
    aug = np.concatenate([f, imgs.astype(np.uint8)], axis=1)
    R, piv = gf2_rref(aug)
    L = None
    S = []
    for row, pc in zip(R, piv):
        if pc == 0:
            L = row[1:]
        else:
            S.append(row[1:])
    S = np.array(S, np.uint8).reshape(-1, 2 * len(A))
    return L, S


def channel_chars(kind, p):
    """(cX, cY, cZ): average character of a single-qubit Pauli of each type."""
    if kind == "depol":
        lam = 1 - 4 * p / 3
        return lam, lam, lam
    if kind == "bitflip":      # X errors: anticommute with Y,Z
        return 1.0, 1 - 2 * p, 1 - 2 * p
    if kind == "dephase":
        return 1 - 2 * p, 1 - 2 * p, 1.0
    raise ValueError(kind)


def _pack(v):
    out = 0
    for k, b in enumerate(v):
        if b:
            out |= 1 << k
    return out


def fwht(a):
    a = a.copy()
    h = 1
    n = len(a)
    while h < n:
        a = a.reshape(-1, 2, h)
        x, y = a[:, 0, :].copy(), a[:, 1, :].copy()
        a[:, 0, :] = x + y
        a[:, 1, :] = x - y
        a = a.reshape(n)
        h *= 2
    return a


def leakage(T, A, kind, p):
    L, S = supported_group(T, A)
    if L is None:
        return 0.0, S.shape[0]
    nA = len(A)
    assert nA <= 64
    cX, cY, cZ = channel_chars(kind, p)
    X = np.array([_pack(L[:nA])], np.uint64)
    Z = np.array([_pack(L[nA:])], np.uint64)
    for g in S:
        gx, gz = np.uint64(_pack(g[:nA])), np.uint64(_pack(g[nA:]))
        X = np.concatenate([X, X ^ gx])
        Z = np.concatenate([Z, Z ^ gz])
    nx = np.bitwise_count(X & ~Z).astype(np.float64)
    ny = np.bitwise_count(X & Z).astype(np.float64)
    nz = np.bitwise_count(Z & ~X).astype(np.float64)
    F = np.ones(len(X))
    for c, cnt in ((cX, nx), (cY, ny), (cZ, nz)):
        if c == 0:
            F = F * (cnt == 0)
        else:
            F = F * np.sign(c) ** cnt * np.abs(c) ** cnt
    r = S.shape[0]
    return float(np.abs(fwht(F)).sum() / 2 ** r), r


if __name__ == "__main__":
    for d in (3, 4, 5):
        T = Torus(d)
        for w in (1, 2, 3):
            if w >= d:
                continue
            e, r = leakage(T, T.strip(w), "depol", 0.10)
            print(f"d={d} w={w} r={r} eps_depol(0.1)={e:.6f} row={(1-0.4/3)**d:.6f}")


==> anc/make_tables.py <==
"""Regenerate the numbers in the paper's tables from the released data and code.

Run from this directory:  python make_tables.py
Each block prints one table. Values are read from the JSON files in theory/ and experiment/, except
Table tab:side and the w=1 row of tab:dhalf, which are recomputed exactly here.
"""
import json, os, sys
import numpy as np
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
TH, EX = os.path.join(HERE, "theory"), os.path.join(HERE, "experiment")
sys.path.insert(0, EX)
load = lambda *p: json.load(open(os.path.join(*p)))
RUNS = [("hw_ibm_marrakesh_20261103-123134", "Marrakesh, 3 Nov"), ("hw_ibm_marrakesh_20261104-130811", "Marrakesh, 4 Nov"),
        ("hw_ibm_kingston_20261104-143451", "Kingston, 4 Nov"), ("hw_ibm_marrakesh_20261105-102639", "Marrakesh, 5 Nov"),
        ("hw_ibm_kingston_20261105-104252", "Kingston, 5 Nov")]


def tab_dhalf():
    print("\n== tab:dhalf  d_1/2 = ln2 / phi(w,p)   († = small-p form a_w p^ceil(w/2))")
    R = load(TH, "scan_lowp.json"); G = defaultdict(list)
    for r in R: G[(r["w"], r["p"])].append((r["d"], r["eps"]))
    coef = load(TH, "phi_lowp_coef.json")
    for w in (1, 3, 5):
        row = []
        for p in (0.001, 0.002, 0.005, 0.01, 0.02):
            if w == 1:
                phi, tag = -np.log(1 - 2 * p), ""                      # exact (Corollary)
            else:
                v = sorted(G.get((w, p), [])); phi = None
                if v:
                    d = np.array([x[0] for x in v]); e = np.array([x[1] for x in v])
                    phi = -np.polyfit(d, np.log(e), 1)[0]
                if phi is None or phi <= 0 or (w == 5 and p < 0.01):   # unresolved by Monte Carlo
                    a, t = coef[str(w)]["a"], coef[str(w)]["t"]; phi, tag = a * p ** t, "†"
                else:
                    tag = ""
            row.append(f"{np.log(2) / phi:.3g}{tag}")
        print(f"  w={w}: " + "  ".join(row))
    print(f"  small-p coefficients: a_3 = {coef['3']['a']:.1f}, a_5 = {coef['5']['a']:.1f}")


def tab_side():
    print("\n== tab:side  side-channel leakage, accuracy a, top w rows of the rotated code (exact)")
    from planar import Rotated, leakage
    for a in (0.8, 0.9, 0.95, 0.99, 0.999):
        for d in (3, 5, 7):
            code = Rotated(d)
            e = [leakage(code, code.strip(w), 1 - a)[0] for w in (1, 2, 3)]
            print(f"  a={a:<5} d={d}: " + "  ".join(f"{x:.3f}" for x in e))


def tab_hw():
    print("\n== tab:hw  native rate, learned advantage (p_inj=0), d=5 two-row gain at p_inj = 0/0.06/0.12")
    F = {r["run"]: r for r in load(EX, "five_runs.json")}; S = load(EX, "five_runs_seeds.json")
    for run, lab in RUNS:
        r = F[run]; g = [S[f"{run}|5"][k]["gain2"][0] for k in ("0", "0.06", "0.12")]
        print(f"  {lab:<17} d3: q={100*r['q3']:.1f}% {r['d3w1']:.3f} {r['d3w2']:.3f} {r['d3w3']:.3f} | "
              f"d5: q={100*r['q5']:.1f}% {r['d5w1']:.3f} {r['d5w3']:.3f} {r['d5w4']:.3f} | gain " + "/".join(f"{x:.3f}" for x in g))


def tab_tworow():
    print("\n== tab:tworow  relative two-row gain (learned, mean of 8 seeds) and absolute gain at p_inj=0")
    S = load(EX, "five_runs_seeds.json"); P = {(r["run"], r["d"]): r for r in load(EX, "perqubit_ml.json")}
    for run, lab in RUNS:
        rel = [S[f"{run}|5"][k]["gain2"][0] / S[f"{run}|5"][k]["w1"][0] for k in ("0", "0.06", "0.12")]
        q = P[(run, 5)]
        pq = q["w2"]["eps_perqubit"] - q["w1"]["eps_perqubit"]; lu = q["w2"]["eps_learned"] - q["w1"]["eps_learned"]
        q3 = P[(run, 3)]; g3 = max(abs(q3["w2"]["eps_perqubit"] - q3["w1"]["eps_perqubit"]), abs(q3["w2"]["eps_learned"] - q3["w1"]["eps_learned"]))
        print(f"  {lab:<17} " + " ".join(f"{100*x:.1f}%" for x in rel) + f" | per-qubit ML {pq:.3f}  learned {lu:.3f}  (ratio {pq/lu:.2f}; d=3 max |gain| {g3:.3f})")


def tab_quality():
    print("\n== tab:quality  Z-check violations mean (min-max), q_nat, MWPM logical error")
    Q = {r["run"]: r for r in load(EX, "state_quality.json")}
    for run, lab in RUNS:
        s = []
        for d in ("d3", "d5"):
            x = Q[run][d]
            s.append(f"{x['viol_mean']:.3f} ({x['viol_min']:.3f}-{x['viol_max']:.3f}) {100*x['q_nat']:.1f}% {100*x['logical_error_mwpm']:.2f}%")
        print(f"  {lab:<17} " + " | ".join(s))


def tab_calpred():
    print("\n== tab:calpred  calibration prediction: under-estimate, row rank (best row?), strip MAE")
    F = {r["run"]: r for r in load(EX, "five_runs.json")}
    for run, lab in RUNS:
        c = [F[run]["cal3"], F[run]["cal5"]]
        print(f"  {lab:<17} " + " | ".join(f"{100*x['under']:.0f}% {x['rank']:+.1f} ({'yes' if x['best_ok'] else 'no'}) {x['strip_mae']:.3f}" for x in c))


def tab_depol():
    print("\n== tab:depol  exact depolarizing vs bit-flip(2p/3)")
    for r in load(TH, "corr.json"):
        if r["p"] in (0.06, 0.12):
            print(f"  d={r['d']} w={r['w']} r={r['r']} p={r['p']}: {r['depol']:.4f} {r['bitflip_equiv']:.4f} ratio {r['depol']/r['bitflip_equiv']:.3f}")


if __name__ == "__main__":
    for f in (tab_dhalf, tab_side, tab_hw, tab_tworow, tab_quality, tab_calpred, tab_depol):
        f()
    print("\nFinite-size scaling (Sec. wide, tab:fss): run  python theory/fss_robust.py  and  python theory/fss_boot.py  from theory/.")


==> anc/theory/analyze.py <==
import json, sys, numpy as np
res = json.load(open(sys.argv[1]))
ps = sorted({r["p"] for r in res}); ws = sorted({r["w"] for r in res}); ds = sorted({r["d"] for r in res})
E = {(r["d"], r["w"], r["p"]): (r["eps"], r["se"]) for r in res}
for p in ps:
    print(f"\np = {p}")
    print("  w " + " ".join(f"   d={d:<5d}" for d in ds) + "   phi=-dlnE/dd")
    for w in ws:
        row = [E[(d, w, p)] for d in ds]
        y = np.log([max(e, 1e-12) for e, _ in row])
        sl = np.polyfit(ds, y, 1)[0]
        print(f"  {w} " + " ".join(f"{e:7.4f}±{s:.3f}" if s else f"{e:7.4f}      " for e, s in row) + f"   {-sl:.5f}")


==> anc/theory/brute.py <==
"""Independent brute force: full toric-code state vector -> partial trace -> Pauli channel -> trace distance."""
import numpy as np
from strip_exact import Torus, leakage

PAULI = {"I": np.eye(2), "X": np.array([[0, 1], [1, 0]]), "Y": np.array([[0, -1j], [1j, 0]]), "Z": np.diag([1, -1])}
PROBS = {
    "depol": lambda p: {"I": 1 - p, "X": p / 3, "Y": p / 3, "Z": p / 3},
    "bitflip": lambda p: {"I": 1 - p, "X": p},
    "dephase": lambda p: {"I": 1 - p, "Z": p},
}


def brute(d, A, kind, p):
    T = Torus(d)
    n = T.n
    rest = [q for q in range(n) if q not in set(A)]
    order = list(A) + rest
    pos = {q: k for k, q in enumerate(order)}
    N = 1 << n
    idx = np.arange(N, dtype=np.int64)

    def mask(qs):
        m = 0
        for q in qs:
            m |= 1 << (n - 1 - pos[q])
        return m

    psi = np.zeros(N)
    psi[0] = 1.0
    for i in range(d):
        for j in range(d):
            m = mask([T.H(i, j), T.H(i, j - 1), T.V(i, j), T.V(i - 1, j)])
            psi = (psi + psi[idx ^ m]) / 2
    psi /= np.linalg.norm(psi)
    k = len(A)
    rhos = []
    for b in (0, 1):
        s = psi if b == 0 else psi[idx ^ mask([T.H(i, 0) for i in range(d)])]
        M = s.reshape(1 << k, -1)
        rho = (M @ M.T).astype(complex)
        pr = PROBS[kind](p)
        for q in range(k):
            r = rho.reshape([2] * (2 * k))
            new = np.zeros_like(rho)
            for P, w in pr.items():
                Pm = PAULI[P]
                t = np.moveaxis(np.tensordot(Pm, r, axes=([1], [q])), 0, q)
                t = np.moveaxis(np.tensordot(t, Pm.conj().T, axes=([k + q], [0])), -1, k + q)
                new += w * t.reshape(rho.shape)
            rho = new
        rhos.append(rho)
    return 0.5 * np.abs(np.linalg.eigvalsh(rhos[0] - rhos[1])).sum()


if __name__ == "__main__":
    d = 3
    T = Torus(d)
    ladder = T.strip(2)
    regions = {
        "row": T.strip(1),
        "ladder": ladder,
        "ladder+1star": ladder + [T.V(1, 0)],
        "ladder+2star": ladder + [T.V(1, 0), T.V(1, 1)],
        "row+col_bits": T.strip(1) + [T.V(0, 0), T.V(1, 0), T.V(2, 0)],
        "arc+junk": [T.H(0, 0), T.H(0, 1), T.V(0, 0), T.V(1, 1), T.H(2, 2), T.H(1, 0)],
    }
    worst = 0
    for name, A in regions.items():
        for kind in ("depol", "bitflip", "dephase"):
            for p in (0.0, 0.07, 0.2):
                a = brute(d, A, kind, p)
                b, r = leakage(T, A, kind, p)
                worst = max(worst, abs(a - b))
                print(f"{name:14s} |A|={len(A):2d} {kind:8s} p={p:.2f} brute={a:.10f} exact={b:.10f}")
    print("max |diff| =", worst)


==> anc/theory/corr.json <==
[{"d": 4, "w": 3, "p": 0.03, "r": 12, "depol": 0.9806452822809173, "bitflip_equiv": 0.9741332299505907}, {"d": 4, "w": 3, "p": 0.06, "r": 12, "depol": 0.9251236933422808, "bitflip_equiv": 0.907877288797988}, {"d": 4, "w": 3, "p": 0.09, "r": 12, "depol": 0.8417287228488177, "bitflip_equiv": 0.8166664382192872}, {"d": 4, "w": 3, "p": 0.12, "r": 12, "depol": 0.7411951117665043, "bitflip_equiv": 0.7131334828817613}, {"d": 4, "w": 3, "p": 0.15, "r": 12, "depol": 0.6339367846314196, "bitflip_equiv": 0.606862188583322}, {"d": 5, "w": 3, "p": 0.03, "r": 15, "depol": 0.9758053519329539, "bitflip_equiv": 0.9674551565231027}, {"d": 5, "w": 3, "p": 0.06, "r": 15, "depol": 0.906693539375108, "bitflip_equiv": 0.8845319927915537}, {"d": 5, "w": 3, "p": 0.09, "r": 15, "depol": 0.8042836504918153, "bitflip_equiv": 0.7726171723935924}, {"d": 5, "w": 3, "p": 0.12, "r": 15, "depol": 0.6837864184269375, "bitflip_equiv": 0.6494939353592998}, {"d": 5, "w": 3, "p": 0.15, "r": 15, "depol": 0.5596050263492848, "bitflip_equiv": 0.5281000125492111}, {"d": 6, "w": 3, "p": 0.03, "r": 18, "depol": 0.9710164765041625, "bitflip_equiv": 0.9610717662844492}, {"d": 6, "w": 3, "p": 0.06, "r": 18, "depol": 0.8888759167488123, "bitflip_equiv": 0.8630193581404841}, {"d": 6, "w": 3, "p": 0.09, "r": 18, "depol": 0.7692534538407534, "bitflip_equiv": 0.7334210109171694}, {"d": 6, "w": 3, "p": 0.12, "r": 18, "depol": 0.6322715920179824, "bitflip_equiv": 0.5949154753041269}, {"d": 6, "w": 3, "p": 0.15, "r": 18, "depol": 0.4960855635895256, "bitflip_equiv": 0.4632794067855181}, {"d": 7, "w": 3, "p": 0.03, "r": 21, "depol": 0.9662644511977474, "bitflip_equiv": 0.9547221822210098}, {"d": 7, "w": 3, "p": 0.06, "r": 21, "depol": 0.8715265446909666, "bitflip_equiv": 0.8419903301970371}, {"d": 7, "w": 3, "p": 0.09, "r": 21, "depol": 0.7360680077146604, "bitflip_equiv": 0.6962008269257771}, {"d": 7, "w": 3, "p": 0.12, "r": 21, "depol": 0.5851759312738147, "bitflip_equiv": 0.5450643377804338}, {"d": 7, "w": 3, "p": 0.15, "r": 21, "depol": 0.4404844386550725, "bitflip_equiv": 0.406754810452728}, {"d": 5, "w": 4, "p": 0.03, "r": 25, "depol": 0.9923852044518926, "bitflip_equiv": 0.9855576332182717}, {"d": 5, "w": 4, "p": 0.06, "r": 25, "depol": 0.9593145937015113, "bitflip_equiv": 0.936098816051767}, {"d": 5, "w": 4, "p": 0.09, "r": 25, "depol": 0.8913719871896757, "bitflip_equiv": 0.8516310751321227}, {"d": 5, "w": 4, "p": 0.12, "r": 25, "depol": 0.7908516396471169, "bitflip_equiv": 0.7416557309220524}, {"d": 5, "w": 4, "p": 0.15, "r": 25, "depol": 0.6694130377484391, "bitflip_equiv": 0.6195893386227567}]

==> anc/theory/corr.py <==
from strip_exact import Torus, leakage
import json
rows=[]
for d,w in ((4,3),(5,3),(6,3),(7,3),(5,4)):
    T=Torus(d); A=T.strip(w)
    for p in (0.03,0.06,0.09,0.12,0.15):
        e_dep,r=leakage(T,A,'depol',p); e_bf,_=leakage(T,A,'bitflip',2*p/3)
        rows.append(dict(d=d,w=w,p=p,r=r,depol=e_dep,bitflip_equiv=e_bf))
        print(f"d={d} w={w} r={r} p={p:.2f} depol={e_dep:.4f} indepX(2p/3)={e_bf:.4f} ratio={e_dep/e_bf:.3f}",flush=True)
json.dump(rows,open('corr.json','w'))


==> anc/theory/cross.py <==
import json, numpy as np
from figs import phi_fit, E2, ds2, ws2, ps2
rng=np.random.default_rng(0)
def wphi(w): return np.array([[w*x for x in phi_fit(E2,ds2,w,p)] for p in ps2])
for w1,w2 in [(3,5),(4,6),(5,7),(6,8),(3,4),(4,5),(5,6),(6,7),(7,8)]:
    a,b=wphi(w1),wphi(w2)
    xs=[]
    for _ in range(400):
        da=a[:,0]+rng.normal(0,a[:,1]); db=b[:,0]+rng.normal(0,b[:,1]); g=db-da
        k=np.where((g[:-1]<0)&(g[1:]>=0))[0]
        if len(k): i=k[0]; xs.append(ps2[i]+(ps2[i+1]-ps2[i])*(-g[i])/(g[i+1]-g[i]))
    print(f"w={w1},{w2}: crossing p = {np.mean(xs):.4f} ± {np.std(xs):.4f} (found {len(xs)}/400)")


==> anc/theory/fasttm.py <==
"""Fast strip transfer matrix (bit-flip noise) via Walsh-Hadamard transforms.

State: column of vertical-edge flips v in {0,1}^(w-1), m = 2^(w-1).
One column: (v T_s)[b] = r^{|b|} * sum_a v[a] f_s(sigma xor a xor b),  f_s(t) = r^{k(t)} + s r^{w-k(t)},
an XOR-convolution, so  v T_s = r^{|.|} * IWHT( WHT(v) * WHT(f_s) * chi_sigma ),  chi_sigma[k] = (-1)^{|sigma & k|}.
Cost O(w 2^w) per column instead of 4^(w-1).

Open strip of L columns with the first v-column weighted by its prior and the last summed freely:
A_s = sum over flip patterns consistent with the syndrome of P(e) s^{pi(e)}, so rho = A_-/A_+ = E[(-1)^pi | sigma]
exactly (pi = parity of row-0 flips). Hence the Nishimori identity E[rho * (-1)^pi_true] = E[rho^2] holds exactly.

Rates:  quenched  phi_q = -lim (1/L) E ln|rho_L|   (Lyapunov gap of the two products)
        annealed  phi_a = -lim (1/L) ln E|rho_L|   (the quantity in the paper)
"""
import numpy as np


def wht(x):
    """Unnormalised fast Walsh-Hadamard transform along the last axis (length power of 2)."""
    x = x.copy()
    n = x.shape[-1]
    h = 1
    lead = x.shape[:-1]
    while h < n:
        x = x.reshape(*lead, n // (2 * h), 2, h)
        a = x[..., 0, :].copy()
        b = x[..., 1, :]
        x[..., 0, :] = a + b
        x[..., 1, :] = a - b
        x = x.reshape(*lead, n)
        h *= 2
    return x


def popcount(a):
    return np.bitwise_count(a.astype(np.uint64)).astype(np.int64)


class FastStrip:
    def __init__(self, w, p):
        self.w, self.p, self.m = w, p, 1 << (w - 1)
        r = p / (1 - p)
        t = np.arange(self.m)
        k = np.zeros(self.m, np.int64)
        h = np.zeros(self.m, np.int64)
        for i in range(w - 1):
            h ^= (t >> i) & 1
            k += h
        self.Fp = wht(r ** k + r ** (w - k))
        self.Fm = wht(r ** k - r ** (w - k))
        self.rpop = r ** popcount(t)
        self.idx = t

    def step(self, V, sig, s):
        """V: (S, m) row vectors; sig: (S,) syndrome masks for this column."""
        chi = 1 - 2 * (popcount(sig[:, None] & self.idx[None, :]) & 1)
        F = self.Fp if s > 0 else self.Fm
        X = wht(V) * F[None, :] * chi
        return wht(X) / self.m * self.rpop[None, :]


def sample_columns(rng, S, w, p, L):
    """Yield per-column syndrome masks and true row-0 flip parity increments, column by column."""
    ev_prev = rng.random((S, w - 1)) < p
    weights = (1 << np.arange(w - 1))
    for _ in range(L):
        eh = rng.random((S, w)) < p
        ev_next = rng.random((S, w - 1)) < p
        syn = eh[:, :-1] ^ eh[:, 1:] ^ ev_prev ^ ev_next
        yield (syn * weights).sum(1), eh[:, 0].astype(np.int64)
        ev_prev = ev_next


def run(w, p, L, S, rng, checkpoints=()):
    """Return dict with per-sample log|rho| and rho at each checkpoint L_c <= L, and Lyapunov gap."""
    fs = FastStrip(w, p)
    Vp = np.broadcast_to(fs.rpop, (S, fs.m)).copy()   # prior on the first vertical column
    Vm = Vp.copy()
    lp = np.zeros(S); lm = np.zeros(S)                # accumulated log norms
    parity = np.zeros(S, np.int64)
    out = {}
    for j, (sig, dpar) in enumerate(sample_columns(rng, S, w, p, L), start=1):
        Vp = fs.step(Vp, sig, +1); Vm = fs.step(Vm, sig, -1)
        parity ^= dpar
        np_ = np.abs(Vp).max(1); nm = np.abs(Vm).max(1)
        nm = np.where(nm > 0, nm, 1e-300)
        Vp /= np_[:, None]; Vm /= nm[:, None]
        lp += np.log(np_); lm += np.log(nm)
        if j in checkpoints:
            sp = Vp.sum(1); sm = Vm.sum(1)
            logabs = (lm - lp) + np.log(np.abs(sm) + 1e-300) - np.log(sp)
            rho = np.sign(sm) * np.exp(np.minimum(logabs, 0.0))
            out[j] = dict(logabs=logabs.copy(), rho=rho.copy(), s=(1 - 2 * parity).astype(float))
    out["lyap_gap"] = (lp - lm) / L     # per-sample estimate of phi_q from norms
    return out


==> anc/theory/fig_quenched.py <==
import os
SRC=os.environ.get('QSRC','scan_quenched_merged.json' if os.path.exists('scan_quenched_merged.json') else 'scan_quenched.json')
import json, numpy as np, matplotlib
matplotlib.use("Agg"); import matplotlib.pyplot as plt
from figs import ramp, ORANGE
R=json.load(open(SRC)); B=json.load(open('fss_boot.json'))
D={(r['w'],r['p']):(r['w']*r['phi_q'],r['w']*r['se']) for r in R}
ws=sorted({w for w,_ in D}); ps=sorted({p for _,p in D})
fig,ax=plt.subplots(1,2,figsize=(9.2,3.4))
cols=ramp(len(ws))
for w,c in zip(ws,cols):
    y=[D[(w,p)][0] for p in ps]; e=[D[(w,p)][1] for p in ps]
    ax[0].errorbar(ps,y,yerr=e,fmt='-o',color=c,ms=3,lw=1.2,capsize=1.5,label=f"w={w}" if w in (4,8,12,16) else None)
ax[0].axvline(0.1094,color=ORANGE,ls=':',lw=1.5)
ax[0].set_xlabel("bit-flip rate p"); ax[0].set_ylabel(r"$w\,\varphi_q(w,p)$")
ax[0].set_title("(a) quenched rate, w = 4…16 (dotted: Nishimori 0.1094)",loc='left',fontsize=8.5); ax[0].legend(fontsize=7,frameon=False)
pc,nu=B['10']['pc'],B['10']['nu']
for w,c in zip(ws,cols):
    if w<10: continue
    x=[(p-pc)*w**(1/nu) for p in ps]; y=[D[(w,p)][0] for p in ps]
    ax[1].plot(x,y,'o',color=c,ms=3.5,label=f"w={w}")
ax[1].set_xlabel(r"$(p-p_c)\,w^{1/\nu}$"); ax[1].set_ylabel(r"$w\,\varphi_q$")
ax[1].set_title(f"(b) collapse, w ≥ 10: p_c = {pc:.4f}, ν = {nu:.2f}",loc='left',fontsize=8.5); ax[1].legend(fontsize=7,frameon=False,ncol=2)
for a in ax: a.spines['top'].set_visible(False); a.spines['right'].set_visible(False); a.grid(True,color='#e6e6e3',lw=0.6)
fig.tight_layout(); fig.savefig('fig_quenched.png',dpi=200); print('ok')


==> anc/theory/figs.py <==
import json, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

RAMP = ["#86b6ef", "#6da7ec", "#5598e7", "#3987e5", "#2a78d6", "#256abf", "#1c5cab", "#184f95", "#104281", "#0d366b"]
ORANGE = "#eb6834"
plt.rcParams.update({"font.size": 9, "axes.spines.top": False, "axes.spines.right": False,
                     "axes.grid": True, "grid.color": "#e6e6e3", "grid.linewidth": 0.6,
                     "axes.edgecolor": "#8a8984", "lines.linewidth": 2, "lines.markersize": 5})


def ramp(n):
    idx = np.linspace(0, len(RAMP) - 1, n).round().astype(int)
    return [RAMP[i] for i in idx]


def load(f):
    r = json.load(open(f))
    return {(x["d"], x["w"], x["p"]): (x["eps"], x["se"]) for x in r}, r


def phi_fit(E, ds, w, p):
    y = np.array([E[(d, w, p)][0] for d in ds])
    s = np.array([E[(d, w, p)][1] for d in ds])
    ok = y > 3 * np.maximum(s, 1e-15)
    ds2, y2 = np.array(ds)[ok], y[ok]
    if len(ds2) < 2:
        return np.nan, np.nan
    wts = 1 / np.maximum((s[ok] / y2), 1e-4)
    (sl, _), cov = np.polyfit(ds2, np.log(y2), 1, w=wts, cov="unscaled") if len(ds2) > 2 else (np.polyfit(ds2, np.log(y2), 1), np.zeros((2, 2)))
    return -sl, np.sqrt(abs(cov[0, 0]))


E1, r1 = load("scan1.json")
E2, r2 = load("scan2.json")
ds1 = sorted({x["d"] for x in r1}); ws1 = sorted({x["w"] for x in r1}); ps1 = sorted({x["p"] for x in r1})
ds2 = sorted({x["d"] for x in r2}); ws2 = sorted({x["w"] for x in r2}); ps2 = sorted({x["p"] for x in r2})

fig, ax = plt.subplots(1, 3, figsize=(10.5, 3.3))
# (a) eps vs d at p = 0.06
p = 0.06
for w, c in zip(ws1, ramp(len(ws1))):
    y = [E1[(d, w, p)][0] for d in ds1]
    ax[0].plot(ds1, y, "-o", color=c, label=f"w={w}")
ax[0].set_yscale("log"); ax[0].set_xlabel("strip length d (= code distance)"); ax[0].set_ylabel("leakage ε")
ax[0].set_title("(a) ε ≈ exp(−d·φ), bit-flip p = 0.06", loc="left")
ax[0].legend(fontsize=7, frameon=False, ncol=2)
# (b) phi vs w
for p, c in zip(ps1, ramp(len(ps1))):
    ph = [phi_fit(E1, ds1, w, p)[0] for w in ws1]
    ax[1].plot(ws1, ph, "-o", color=c, label=f"p={p:.2f}")
ax[1].set_yscale("log"); ax[1].set_xlabel("strip width w"); ax[1].set_ylabel("φ(w,p) = −∂ ln ε / ∂d")
ax[1].set_title("(b) decay rate vs width", loc="left")
ax[1].legend(fontsize=7, frameon=False, ncol=2)
# (c) w*phi vs p crossing
for w, c in zip(ws2, ramp(len(ws2))):
    v = np.array([phi_fit(E2, ds2, w, p) for p in ps2])
    ax[2].errorbar(ps2, w * v[:, 0], yerr=w * v[:, 1], fmt="-o", color=c, label=f"w={w}", capsize=2)
ax[2].axvline(0.1094, color=ORANGE, ls=":", lw=1.5)
ax[2].text(0.1100, ax[2].get_ylim()[1] * 0.97 if False else 0.0, "", color=ORANGE)
ax[2].set_xlabel("bit-flip rate p"); ax[2].set_ylabel("w · φ(w,p)")
ax[2].set_title("(c) w·φ crosses near p ≈ 0.10 (dotted: Nishimori 0.1094)", loc="left", fontsize=8.5)
ax[2].legend(fontsize=7, frameon=False)
fig.tight_layout()
fig.savefig("fig_strip.png", dpi=200)

# collapse at p closest to p_c: eps vs d/w
pc = 0.10
fig, ax = plt.subplots(figsize=(4.2, 3.3))
for w, c in zip(ws2, ramp(len(ws2))):
    x = [d / w for d in ds2]; y = [E2[(d, w, pc)][0] for d in ds2]
    ax.plot(x, y, "o", color=c, label=f"w={w}")
ax.set_yscale("log"); ax.set_xlabel("aspect ratio d / w"); ax.set_ylabel("leakage ε")
ax.set_title(f"ε depends only on d/w at the crossing (p = {pc:.2f})", loc="left", fontsize=8.5)
ax.legend(fontsize=7, frameon=False)
fig.tight_layout(); fig.savefig("fig_collapse.png", dpi=200)

# print table of w*phi
print("w*phi table (scan2)")
print("p     " + " ".join(f"w={w:<9d}" for w in ws2))
for p in ps2:
    print(f"{p:.3f} " + " ".join(f"{w*phi_fit(E2,ds2,w,p)[0]:.3f}±{w*phi_fit(E2,ds2,w,p)[1]:.3f}" for w in ws2))


==> anc/theory/fss.py <==
"""Finite-size scaling of the quenched strip rate: pairwise crossings of w*phi_q and a data collapse."""
import os
SRC=os.environ.get('QSRC','scan_quenched_merged.json' if os.path.exists('scan_quenched_merged.json') else 'scan_quenched.json')
import json, sys
import numpy as np
from scipy.optimize import minimize

R = json.load(open(sys.argv[1] if len(sys.argv) > 1 else SRC))
D = {}
for r in R:
    D[(r["w"], r["p"])] = (r["w"] * r["phi_q"], r["w"] * r["se"])
ws = sorted({w for w, _ in D}); ps = sorted({p for _, p in D})
rng = np.random.default_rng(0)


def crossing(w1, w2, nboot=2000):
    if not all((w, p) in D for w in (w1, w2) for p in ps):
        return None
    a = np.array([D[(w1, p)] for p in ps]); b = np.array([D[(w2, p)] for p in ps])
    xs = []
    for _ in range(nboot):
        ya = a[:, 0] + rng.normal(0, a[:, 1]); yb = b[:, 0] + rng.normal(0, b[:, 1])
        g = yb - ya
        # quadratic fit of the difference, root nearest the middle of the grid
        c = np.polyfit(ps, g, 2); roots = np.roots(c)
        roots = [x.real for x in roots if abs(x.imag) < 1e-12 and ps[0] - 0.01 <= x.real <= ps[-1] + 0.01]
        if roots:
            xs.append(min(roots, key=lambda x: abs(x - 0.105)))
    return (float(np.mean(xs)), float(np.std(xs)), len(xs)) if xs else None


print("w*phi_q table")
print("w    " + " ".join(f"p={p:<9}" for p in ps))
for w in ws:
    print(f"{w:<4} " + " ".join(f"{D[(w,p)][0]:.4f}±{D[(w,p)][1]:.4f}" if (w, p) in D else "     --     " for p in ps))

print("\npairwise crossings (same parity, w and w+2):")
pairs = []
for w in ws:
    if w + 2 in ws:
        c = crossing(w, w + 2)
        if c:
            pairs.append((w + 1, c[0], c[1])); print(f"  ({w},{w+2}): p_x = {c[0]:.4f} ± {c[1]:.4f}")
pairs = np.array(pairs)
for wmin in (6, 8, 10):
    sel = pairs[pairs[:, 0] >= wmin]
    if len(sel) >= 3:
        W = 1 / sel[:, 0]; wts = 1 / sel[:, 2] ** 2
        A = np.vstack([np.ones_like(W), W]).T
        cov = np.linalg.inv(A.T @ (A * wts[:, None])); beta = cov @ (A.T @ (wts * sel[:, 1]))
        print(f"  linear-in-1/w extrapolation, pairs with mid-width >= {wmin}: p_c = {beta[0]:.4f} ± {np.sqrt(cov[0,0]):.4f}")


def collapse(wmin, nu_free=True):
    pts = [(w, p, *D[(w, p)]) for (w, p) in D if w >= wmin]
    W = np.array([x[0] for x in pts]); P = np.array([x[1] for x in pts]); Y = np.array([x[2] for x in pts]); E = np.array([x[3] for x in pts])

    def cost(th):
        pc, inv_nu = th[0], th[1]
        X = (P - pc) * W ** inv_nu
        A = np.vstack([X ** k for k in range(4)]).T
        coef, *_ = np.linalg.lstsq(A / E[:, None], Y / E, rcond=None)
        return float((((A @ coef) - Y) / E) ** 2).sum() if False else float(((((A @ coef) - Y) / E) ** 2).sum())
    best = None
    for pc0 in np.linspace(0.100, 0.115, 7):
        for nu0 in (0.5, 0.67, 0.8):
            r = minimize(cost, [pc0, nu0], method="Nelder-Mead", options=dict(xatol=1e-6, fatol=1e-6, maxiter=4000))
            if best is None or r.fun < best.fun:
                best = r
    dof = len(Y) - 6
    return best.x[0], 1 / best.x[1], best.fun / dof, len(Y)


print("\ndata collapse  w*phi_q = F((p - p_c) w^(1/nu)), cubic F:")
for wmin in (6, 8, 10):
    pc, nu, chi2, n = collapse(wmin)
    print(f"  w >= {wmin}: p_c = {pc:.4f}, nu = {nu:.2f}, chi2/dof = {chi2:.2f} ({n} points)")


==> anc/theory/fss_boot.json <==
{
 "6": {
  "pc": 0.1061194392800004,
  "pc_sd": 0.00020690013134739616,
  "nu": 1.4266676488040313,
  "nu_sd": 0.03512080685602486
 },
 "8": {
  "pc": 0.10717321842287166,
  "pc_sd": 0.00029930925456019155,
  "nu": 1.3734547804809383,
  "nu_sd": 0.04750373508737428
 },
 "10": {
  "pc": 0.10760607708973524,
  "pc_sd": 0.0004437561396357391,
  "nu": 1.3932055722627437,
  "nu_sd": 0.07290466378305184
 }
}

==> anc/theory/fss_boot.py <==
import os
SRC=os.environ.get('QSRC','scan_quenched_merged.json' if os.path.exists('scan_quenched_merged.json') else 'scan_quenched.json')
import json, numpy as np
from scipy.optimize import minimize
R=json.load(open(SRC)); D={(r['w'],r['p']):(r['w']*r['phi_q'],r['w']*r['se']) for r in R}
rng=np.random.default_rng(1)
def fit(Y,W,P,E):
    def cost(th):
        X=(P-th[0])*W**th[1]; A=np.vstack([X**k for k in range(4)]).T
        c,*_=np.linalg.lstsq(A/E[:,None],Y/E,rcond=None); return float(((((A@c)-Y)/E)**2).sum())
    best=None
    for pc0 in (0.103,0.107,0.111):
        r=minimize(cost,[pc0,0.7],method='Nelder-Mead',options=dict(xatol=1e-6,fatol=1e-7,maxiter=3000))
        if best is None or r.fun<best.fun: best=r
    return best.x[0],1/best.x[1]
out={}
for wmin in (6,8,10):
    keys=[k for k in D if k[0]>=wmin]; W=np.array([k[0] for k in keys]); P=np.array([k[1] for k in keys])
    Y0=np.array([D[k][0] for k in keys]); E=np.array([D[k][1] for k in keys])
    bs=[fit(Y0+rng.normal(0,E),W,P,E) for _ in range(150)]
    pc=np.array([b[0] for b in bs]); nu=np.array([b[1] for b in bs])
    out[wmin]=dict(pc=float(np.mean(pc)),pc_sd=float(np.std(pc)),nu=float(np.mean(nu)),nu_sd=float(np.std(nu)))
    print(f"w>={wmin}: p_c = {pc.mean():.4f} ± {pc.std():.4f}   nu = {nu.mean():.2f} ± {nu.std():.2f}")
# wide-pair crossings summary
json.dump(out,open('fss_boot.json','w'),indent=1)


==> anc/theory/fss_robust.json <==
[
 {
  "wmin": 8,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10716940974750747,
  "nu": 1.324773111019597,
  "chi2dof": 1.191699688215363,
  "n": 63
 },
 {
  "wmin": 8,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10728877776831763,
  "nu": 1.3204466478428505,
  "chi2dof": 1.1033253334493265,
  "n": 35
 },
 {
  "wmin": 8,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "odd",
  "pc": 0.10693852523717855,
  "nu": 1.3295215118140205,
  "chi2dof": 1.4464193947185304,
  "n": 28
 },
 {
  "wmin": 8,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10736416656770331,
  "nu": 1.3865755850752113,
  "chi2dof": 1.0114240103319667,
  "n": 45
 },
 {
  "wmin": 8,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10762638776641484,
  "nu": 1.360847643296419,
  "chi2dof": 1.1256584295444272,
  "n": 25
 },
 {
  "wmin": 8,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "odd",
  "pc": 0.10682268233152545,
  "nu": 1.411703854855006,
  "chi2dof": 1.0560812940630133,
  "n": 20
 },
 {
  "wmin": 8,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10712438658966592,
  "nu": 1.3735811410181276,
  "chi2dof": 1.11304490761403,
  "n": 63
 },
 {
  "wmin": 8,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10725828855924584,
  "nu": 1.3548808247063622,
  "chi2dof": 1.063490460240584,
  "n": 35
 },
 {
  "wmin": 8,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "odd",
  "pc": 0.1068853379247672,
  "nu": 1.3956188459579204,
  "chi2dof": 1.3746630136774707,
  "n": 28
 },
 {
  "wmin": 8,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10741087869613995,
  "nu": 1.4164201922803452,
  "chi2dof": 1.0210385669112776,
  "n": 45
 },
 {
  "wmin": 8,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10777295584766794,
  "nu": 1.4315384061082925,
  "chi2dof": 1.0657780951017464,
  "n": 25
 },
 {
  "wmin": 8,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "odd",
  "pc": 0.10680184718963362,
  "nu": 1.3826238875817127,
  "chi2dof": 1.1152621550647337,
  "n": 20
 },
 {
  "wmin": 8,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10716602015875382,
  "nu": 1.3708268424785068,
  "chi2dof": 1.124487134954916,
  "n": 63
 },
 {
  "wmin": 8,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10732779878357059,
  "nu": 1.3500099029408281,
  "chi2dof": 1.0473576738786923,
  "n": 35
 },
 {
  "wmin": 8,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "odd",
  "pc": 0.10682060259078946,
  "nu": 1.398696300990035,
  "chi2dof": 1.4300519088081707,
  "n": 28
 },
 {
  "wmin": 8,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10751705522761418,
  "nu": 1.4250029165439402,
  "chi2dof": 1.01188926407687,
  "n": 45
 },
 {
  "wmin": 8,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10782910033676232,
  "nu": 1.4405678543527434,
  "chi2dof": 1.1108421189894415,
  "n": 25
 },
 {
  "wmin": 8,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "odd",
  "pc": 0.10701152632493621,
  "nu": 1.3714444647355735,
  "chi2dof": 1.0712687873965512,
  "n": 20
 },
 {
  "wmin": 10,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10761122687810724,
  "nu": 1.3223039476919778,
  "chi2dof": 1.302767370968972,
  "n": 49
 },
 {
  "wmin": 10,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10748414340054037,
  "nu": 1.263398068766002,
  "chi2dof": 1.1945868655398182,
  "n": 28
 },
 {
  "wmin": 10,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "odd",
  "pc": 0.10767715911553015,
  "nu": 1.4722388857296327,
  "chi2dof": 1.5237834917980824,
  "n": 21
 },
 {
  "wmin": 10,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10728661744431482,
  "nu": 1.4295271503971985,
  "chi2dof": 1.1297772603326166,
  "n": 35
 },
 {
  "wmin": 10,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10761134776027292,
  "nu": 1.2950115077339137,
  "chi2dof": 1.3178143342619433,
  "n": 20
 },
 {
  "wmin": 10,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "odd",
  "pc": 0.10529514296170997,
  "nu": 2.0256900434950755,
  "chi2dof": 0.7007902501940168,
  "n": 15
 },
 {
  "wmin": 10,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10752928108975326,
  "nu": 1.3877936208458705,
  "chi2dof": 1.151272226087861,
  "n": 49
 },
 {
  "wmin": 10,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10743408795245879,
  "nu": 1.311720476087098,
  "chi2dof": 1.1116749204416145,
  "n": 28
 },
 {
  "wmin": 10,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "odd",
  "pc": 0.1075289489899239,
  "nu": 1.5628095533748234,
  "chi2dof": 1.3455841293174338,
  "n": 21
 },
 {
  "wmin": 10,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10737377977094936,
  "nu": 1.4812454272993423,
  "chi2dof": 1.1236173315361675,
  "n": 35
 },
 {
  "wmin": 10,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10784976231671344,
  "nu": 1.3880618188677645,
  "chi2dof": 1.2068650490185717,
  "n": 20
 },
 {
  "wmin": 10,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "odd",
  "pc": 0.10530152219861781,
  "nu": 2.0191256621701985,
  "chi2dof": 0.7781360117526559,
  "n": 15
 },
 {
  "wmin": 10,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10750645421303773,
  "nu": 1.3900567968879647,
  "chi2dof": 1.1777516841277316,
  "n": 49
 },
 {
  "wmin": 10,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10754597060341106,
  "nu": 1.2963817992887812,
  "chi2dof": 1.1175470244125618,
  "n": 28
 },
 {
  "wmin": 10,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "odd",
  "pc": 0.10717570767648438,
  "nu": 1.5705145677162209,
  "chi2dof": 1.317227520556949,
  "n": 21
 },
 {
  "wmin": 10,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10752066315335349,
  "nu": 1.4869943838632504,
  "chi2dof": 1.1434247314928652,
  "n": 35
 },
 {
  "wmin": 10,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10796820592342524,
  "nu": 1.394245943099343,
  "chi2dof": 1.2804433529421755,
  "n": 20
 },
 {
  "wmin": 10,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "odd",
  "pc": 0.10556429169599428,
  "nu": 2.005970955064635,
  "chi2dof": 0.8334971671017705,
  "n": 15
 },
 {
  "wmin": 12,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10589777975008804,
  "nu": 1.5290423483724789,
  "chi2dof": 1.0135154797995887,
  "n": 35
 },
 {
  "wmin": 12,
  "order": 2,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.1061131013416983,
  "nu": 1.5397796106382258,
  "chi2dof": 0.9027148368115357,
  "n": 21
 },
 {
  "wmin": 12,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10557002988191438,
  "nu": 1.8519402854360296,
  "chi2dof": 0.9035290040281545,
  "n": 25
 },
 {
  "wmin": 12,
  "order": 2,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10608087115513289,
  "nu": 1.5976214889742044,
  "chi2dof": 0.9625614394043776,
  "n": 15
 },
 {
  "wmin": 12,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10581897874450535,
  "nu": 1.655828561015494,
  "chi2dof": 0.811536798523888,
  "n": 35
 },
 {
  "wmin": 12,
  "order": 3,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10606926627688229,
  "nu": 1.6336715485046185,
  "chi2dof": 0.7032645810033061,
  "n": 21
 },
 {
  "wmin": 12,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10556690415332809,
  "nu": 1.971125121386425,
  "chi2dof": 0.8478233492707379,
  "n": 25
 },
 {
  "wmin": 12,
  "order": 3,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.10622166647569202,
  "nu": 1.7710499983898973,
  "chi2dof": 0.675947258264813,
  "n": 15
 },
 {
  "wmin": 12,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "all",
  "pc": 0.10579936745698149,
  "nu": 1.6583592617950114,
  "chi2dof": 0.8394799068701644,
  "n": 35
 },
 {
  "wmin": 12,
  "order": 4,
  "p": "0.090-0.120",
  "parity": "even",
  "pc": 0.10615836618714136,
  "nu": 1.6171296647063702,
  "chi2dof": 0.720230589392599,
  "n": 21
 },
 {
  "wmin": 12,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "all",
  "pc": 0.10575936700939752,
  "nu": 2.0107982799373474,
  "chi2dof": 0.8618889572014425,
  "n": 25
 },
 {
  "wmin": 12,
  "order": 4,
  "p": "0.095-0.115",
  "parity": "even",
  "pc": 0.1063939520254658,
  "nu": 1.8009958534178108,
  "chi2dof": 0.7242620067175981,
  "n": 15
 }
]

==> anc/theory/fss_robust.py <==
import os
SRC=os.environ.get('QSRC','scan_quenched_merged.json' if os.path.exists('scan_quenched_merged.json') else 'scan_quenched.json')
import json, numpy as np
from scipy.optimize import minimize
R=json.load(open(SRC)); D={(r['w'],r['p']):(r['w']*r['phi_q'],r['w']*r['se']) for r in R}
def fit(keys,order=3):
    W=np.array([k[0] for k in keys]);P=np.array([k[1] for k in keys]);Y=np.array([D[k][0] for k in keys]);E=np.array([D[k][1] for k in keys])
    def cost(th):
        X=(P-th[0])*W**th[1]; A=np.vstack([X**k for k in range(order+1)]).T
        c,*_=np.linalg.lstsq(A/E[:,None],Y/E,rcond=None); return float(((((A@c)-Y)/E)**2).sum())
    best=None
    for pc0 in (0.102,0.106,0.110,0.114):
        for i0 in (0.5,0.7,0.9):
            r=minimize(cost,[pc0,i0],method='Nelder-Mead',options=dict(xatol=1e-7,fatol=1e-8,maxiter=4000))
            if best is None or r.fun<best.fun: best=r
    return best.x[0],1/best.x[1],best.fun/(len(keys)-order-3)
ps_all=sorted({p for _,p in D})
rows=[]
for wmin in (8,10,12):
    for order in (2,3,4):
        for pwin,pl in ((ps_all,'0.090-0.120'),(ps_all[1:-1],'0.095-0.115')):
            for par,pn in ((None,'all'),(0,'even'),(1,'odd')):
                keys=[k for k in D if k[0]>=wmin and k[1] in pwin and (par is None or k[0]%2==par)]
                if len(keys)<order+5: continue
                if len({k[0] for k in keys})<3: continue   # need at least three widths to fix nu
                pc,nu,chi=fit(keys,order); rows.append(dict(wmin=wmin,order=order,p=pl,parity=pn,pc=pc,nu=nu,chi2dof=chi,n=len(keys)))
for r in rows: print(f"w>={r['wmin']:<2} F order {r['order']} p {r['p']} widths {r['parity']:<4}: p_c={r['pc']:.4f} nu={r['nu']:.2f} chi2/dof={r['chi2dof']:.2f} (n={r['n']})")
for wmin in (8,10,12):
    sel=[r for r in rows if r['wmin']==wmin and r['chi2dof']<3]
    pcs=[r['pc'] for r in sel]; nus=[r['nu'] for r in sel]
    print(f"\nw>={wmin}: over {len(sel)} acceptable fits (chi2/dof<3): p_c range {min(pcs):.4f}-{max(pcs):.4f} (median {np.median(pcs):.4f}); nu range {min(nus):.2f}-{max(nus):.2f}")
json.dump(rows,open('fss_robust.json','w'),indent=1)

# LaTeX summary table
L=[r"\begin{table}[t]\centering\footnotesize",
   r"\caption{Robustness of the finite-size-scaling collapse of $w\varphi_q$ to fit choices: order of $F$ (2--4), $p$ window ($0.090$--$0.120$ or $0.095$--$0.115$) and widths used (all, even, odd), for each smallest width $w_{\min}$. Only fits with at least three widths and $\chi^2/\mathrm{dof}<3$ are included. The Nishimori point is $p_N=0.1094\pm0.0002$ with $\nu=1.33\pm0.03$ \cite{Honecker2001}.}\label{tab:fss}",
   r"\begin{tabular}{cccccc}\toprule $w_{\min}$ & fits & $p_c$ range & median $p_c$ & $\nu$ range & median $\nu$\\\midrule"]
for wmin in (8,10,12):
    all_=[r for r in rows if r['wmin']==wmin]; sel=[r for r in all_ if r['chi2dof']<3]
    pcs=[r['pc'] for r in sel]; nus=[r['nu'] for r in sel]
    L.append(f"{wmin} & {len(sel)}/{len(all_)} & {min(pcs):.4f}--{max(pcs):.4f} & {np.median(pcs):.4f} & {min(nus):.2f}--{max(nus):.2f} & {np.median(nus):.2f}\\\\")
L.append(r"\bottomrule\end{tabular}\end{table}")
open('tab_fss.tex','w').write("\n".join(L)+"\n"); print("\n".join(L))


==> anc/theory/lowp.py <==
# Exact small-p check of the identity eps = 1 - 2 P_ML and of the w-parity structure:
# leading order of phi(w,p) = -(1/d) ln eps at large d via exact enumeration is costly; instead
# report exact eps for d=6 at small p and fit eps ~ 1 - a p^k to get the leading power k.
import numpy as np
from strip_tm import eps_exact_enum
for w in (2,3,4,5):
    d = 4 if w>=4 else 6
    if (w-1)*d > 16: d = 16//(w-1)
    ps = np.array([0.002,0.004,0.008])
    one_minus = np.array([1-eps_exact_enum(d,w,p)[0] for p in ps])
    k = np.polyfit(np.log(ps), np.log(one_minus), 1)[0]
    print(f"w={w} d={d}: 1-eps = {one_minus}, leading power k ~ {k:.2f}")


==> anc/theory/merge_quenched.py <==
"""Merge scan_quenched.json (16 chains/point) with scan_quenched_more.json (extra chains) -> scan_quenched_merged.json."""
import json, numpy as np
from collections import defaultdict
R = json.load(open("scan_quenched.json")); M = json.load(open("scan_quenched_more.json"))
extra = defaultdict(list)
for r in M: extra[(r["w"], round(r["p"], 4))] += r["gaps"]
out = []
for r in R:
    k = (r["w"], round(r["p"], 4)); n0 = r["chains"]; m0 = r["phi_q"]; v0 = (r["se"] ** 2) * n0   # sample variance (ddof~0/1 immaterial)
    g = np.array(extra.get(k, []))
    if len(g):
        n = n0 + len(g); m = (n0 * m0 + g.sum()) / n
        ss = (n0 - 1) * v0 + n0 * (m0 - m) ** 2 + ((g - m) ** 2).sum()
        se = np.sqrt(ss / (n - 1) / n)
        out.append(dict(r, phi_q=float(m), se=float(se), chains=int(n)))
    else:
        out.append(dict(r))
json.dump(out, open("scan_quenched_merged.json", "w"), indent=1)
print(sum(1 for r in out if r["chains"] > 16), "points with extra chains")


==> anc/theory/phi_lowp_coef.json <==
{
 "1": {
  "t": 1,
  "a": 2.0,
  "pts": [
   [
    0.002,
    2.0
   ],
   [
    0.005,
    2.01
   ],
   [
    0.01,
    2.02
   ],
   [
    0.02,
    2.04
   ],
   [
    0.03,
    2.06
   ]
  ]
 },
 "2": {
  "t": 1,
  "a": 2.0,
  "pts": [
   [
    0.002,
    2.06
   ],
   [
    0.005,
    2.19
   ],
   [
    0.01,
    1.97
   ],
   [
    0.02,
    2.06
   ],
   [
    0.03,
    2.16
   ]
  ]
 },
 "3": {
  "t": 2,
  "a": 19.10511612865965,
  "pts": [
   [
    0.002,
    18.86
   ],
   [
    0.005,
    18.73
   ],
   [
    0.01,
    17.84
   ],
   [
    0.02,
    16.44
   ],
   [
    0.03,
    15.79
   ]
  ]
 },
 "4": {
  "t": 2,
  "a": 7.407653311718295,
  "pts": [
   [
    0.005,
    7.89
   ],
   [
    0.01,
    7.51
   ],
   [
    0.02,
    7.03
   ],
   [
    0.03,
    8.48
   ]
  ]
 },
 "5": {
  "t": 3,
  "a": 127.80100687136998,
  "pts": [
   [
    0.01,
    125.63
   ],
   [
    0.02,
    102.44
   ],
   [
    0.03,
    110.77
   ]
  ]
 },
 "6": {
  "t": 3,
  "a": 21.626172481855306,
  "pts": [
   [
    0.02,
    43.09
   ],
   [
    0.03,
    53.82
   ]
  ]
 },
 "7": {
  "t": 4,
  "a": -57.36852010066978,
  "pts": [
   [
    0.002,
    0.11
   ],
   [
    0.03,
    804.85
   ]
  ]
 }
}

==> anc/theory/scan.py <==
"""Batched Monte Carlo scan of eps(d, w, p) for bit-flip noise on a wrapping strip."""
import numpy as np, json, sys, time
from multiprocessing import Pool
from strip_tm import _tables


def eps_batch(d, w, p, nsamp, seed):
    if w == 1:
        return (1 - 2 * p) ** d, 0.0, np.full(nsamp, (1 - 2 * p) ** d)
    rng = np.random.default_rng(seed)
    k, pop = _tables(w)
    m = 1 << (w - 1)
    r = p / (1 - p)
    a = np.arange(m)[:, None]
    b = np.arange(m)[None, :]
    vb = r ** pop[b]
    rk = r ** k
    rwk = r ** (w - k)
    # sample errors
    eh = rng.random((nsamp, w, d)) < p
    ev = rng.random((nsamp, w - 1, d)) < p
    syn = eh[:, :-1, :] ^ eh[:, 1:, :] ^ ev ^ np.roll(ev, -1, axis=2)  # (S, w-1, d)
    weights = (1 << np.arange(w - 1))[None, :, None]
    sig = (syn * weights).sum(axis=1)  # (S, d)
    Mp = np.broadcast_to(np.eye(m), (nsamp, m, m)).copy()
    Mm = Mp.copy()
    for j in range(d):
        t = sig[:, j][:, None, None] ^ a[None] ^ b[None]
        Tp = (rk[t] + rwk[t]) * vb[None]
        Tm = (rk[t] - rwk[t]) * vb[None]
        Mp = Mp @ Tp
        Mm = Mm @ Tm
        f = np.abs(Mp).max(axis=(1, 2), keepdims=True)
        Mp /= f
        Mm /= f
    vals = np.abs(np.trace(Mm, axis1=1, axis2=2) / np.trace(Mp, axis1=1, axis2=2))
    return vals.mean(), vals.std(ddof=1) / np.sqrt(nsamp), vals


def job(args):
    d, w, p, nsamp, seed = args
    chunk = max(1, min(nsamp, 4096 // (1 << (w - 1)) * 8))
    allv = []
    s = seed
    while sum(len(v) for v in allv) < nsamp:
        n = min(chunk, nsamp - sum(len(v) for v in allv))
        allv.append(eps_batch(d, w, p, n, s)[2])
        s += 1
    v = np.concatenate(allv)
    return dict(d=d, w=w, p=p, n=len(v), eps=float(v.mean()), se=float(v.std(ddof=1) / np.sqrt(len(v))) if len(v) > 1 else 0.0)


if __name__ == "__main__":
    out = sys.argv[1]
    ps = [0.02, 0.04, 0.06, 0.08, 0.10, 0.12, 0.14]
    ws = [1, 2, 3, 4, 5, 6, 7]
    ds = [8, 16, 24, 32]
    jobs = [(d, w, p, 2000, 1000 * w + d + int(p * 1e4)) for p in ps for w in ws for d in ds]
    t0 = time.time()
    res = []
    with Pool(2) as pool:
        for rres in pool.imap_unordered(job, jobs):
            res.append(rres)
            if len(res) % 20 == 0:
                print(len(res), "/", len(jobs), f"{time.time()-t0:.0f}s", flush=True)
                json.dump(res, open(out, "w"))
    json.dump(res, open(out, "w"))
    print("done", time.time() - t0)


==> anc/theory/scan1.json <==
[{"d": 16, "w": 1, "p": 0.02, "n": 2000, "eps": 0.5204029246664722, "se": 4.9663100392403566e-18}, {"d": 8, "w": 1, "p": 0.02, "n": 2000, "eps": 0.7213895789838334, "se": 0.0}, {"d": 24, "w": 1, "p": 0.02, "n": 2000, "eps": 0.37541324672710197, "se": 2.4831550196201783e-18}, {"d": 32, "w": 1, "p": 0.02, "n": 2000, "eps": 0.270819204001418, "se": 2.4831550196201783e-18}, {"d": 8, "w": 2, "p": 0.02, "n": 2000, "eps": 0.7199305835071897, "se": 0.00966579587917228}, {"d": 16, "w": 2, "p": 0.02, "n": 2000, "eps": 0.5298092201254617, "se": 0.010644926110631545}, {"d": 24, "w": 2, "p": 0.02, "n": 2000, "eps": 0.36246727820643304, "se": 0.010204819865532684}, {"d": 8, "w": 3, "p": 0.02, "n": 2000, "eps": 0.9502634407702844, "se": 0.0035662954912706758}, {"d": 32, "w": 2, "p": 0.02, "n": 2000, "eps": 0.287454211319165, "se": 0.009512914932002535}, {"d": 16, "w": 3, "p": 0.02, "n": 2000, "eps": 0.8989164919231604, "se": 0.004892877861270559}, {"d": 24, "w": 3, "p": 0.02, "n": 2000, "eps": 0.8487936367695768, "se": 0.0058653537954756}, {"d": 32, "w": 3, "p": 0.02, "n": 2000, "eps": 0.8032314551924749, "se": 0.006476139677003937}, {"d": 8, "w": 4, "p": 0.02, "n": 2000, "eps": 0.976412509818341, "se": 0.0028594075511665985}, {"d": 16, "w": 4, "p": 0.02, "n": 2000, "eps": 0.9490604372520692, "se": 0.004179573179777083}, {"d": 24, "w": 4, "p": 0.02, "n": 2000, "eps": 0.9283876458650134, "se": 0.004899236112453639}, {"d": 32, "w": 4, "p": 0.02, "n": 2000, "eps": 0.9157514393939801, "se": 0.005230093126523625}, {"d": 8, "w": 5, "p": 0.02, "n": 2000, "eps": 0.9950116925442337, "se": 0.000997487276420009}, {"d": 16, "w": 5, "p": 0.02, "n": 2000, "eps": 0.9822180752563688, "se": 0.002389384133661865}, {"d": 24, "w": 5, "p": 0.02, "n": 2000, "eps": 0.9778884575358504, "se": 0.0024612289132738972}, {"d": 32, "w": 5, "p": 0.02, "n": 2000, "eps": 0.9767009258899356, "se": 0.002500839868370382}, {"d": 8, "w": 6, "p": 0.02, "n": 2000, "eps": 0.9987069597790452, "se": 0.0005705241447700788}, {"d": 16, "w": 6, "p": 0.02, "n": 2000, "eps": 0.9930723655392922, "se": 0.001512609334265481}, {"d": 24, "w": 6, "p": 0.02, "n": 2000, "eps": 0.9920184618278259, "se": 0.001540063468848704}, {"d": 32, "w": 6, "p": 0.02, "n": 2000, "eps": 0.9887779733504608, "se": 0.001885606344944388}, {"d": 8, "w": 7, "p": 0.02, "n": 2000, "eps": 0.9996264662836345, "se": 0.0002274383178178835}, {"d": 16, "w": 7, "p": 0.02, "n": 2000, "eps": 0.9989048760031437, "se": 0.0005081843852114914}, {"d": 24, "w": 7, "p": 0.02, "n": 2000, "eps": 0.9963951619074773, "se": 0.0010434459210046595}, {"d": 8, "w": 1, "p": 0.04, "n": 2000, "eps": 0.5132188731375616, "se": 2.4831550196201783e-18}, {"d": 16, "w": 1, "p": 0.04, "n": 2000, "eps": 0.26339361174458886, "se": 2.4831550196201783e-18}, {"d": 24, "w": 1, "p": 0.04, "n": 2000, "eps": 0.13517857261119032, "se": 6.207887549050446e-19}, {"d": 32, "w": 1, "p": 0.04, "n": 2000, "eps": 0.06937619470785915, "se": 0.0}, {"d": 8, "w": 2, "p": 0.04, "n": 2000, "eps": 0.5105490508762268, "se": 0.010220176920602585}, {"d": 16, "w": 2, "p": 0.04, "n": 2000, "eps": 0.2627410791283917, "se": 0.008723178514445725}, {"d": 24, "w": 2, "p": 0.04, "n": 2000, "eps": 0.14829468235243853, "se": 0.0067747434860168715}, {"d": 32, "w": 2, "p": 0.04, "n": 2000, "eps": 0.06660050882063513, "se": 0.00458334036029062}, {"d": 8, "w": 3, "p": 0.04, "n": 2000, "eps": 0.8244056612058382, "se": 0.005936615752995909}, {"d": 16, "w": 3, "p": 0.04, "n": 2000, "eps": 0.6776889722687355, "se": 0.007147646984952353}, {"d": 24, "w": 3, "p": 0.04, "n": 2000, "eps": 0.5491758482247611, "se": 0.007603487358716134}, {"d": 32, "w": 3, "p": 0.04, "n": 2000, "eps": 0.446290395066201, "se": 0.007409393420701877}, {"d": 8, "w": 4, "p": 0.04, "n": 2000, "eps": 0.9028579645724574, "se": 0.0049293302071582}, {"d": 16, "w": 4, "p": 0.04, "n": 2000, "eps": 0.8191013849386225, "se": 0.006313719887251332}, {"d": 24, "w": 4, "p": 0.04, "n": 2000, "eps": 0.7190324597429513, "se": 0.007451385406912177}, {"d": 32, "w": 4, "p": 0.04, "n": 2000, "eps": 0.6457464784829089, "se": 0.00788889836422067}, {"d": 8, "w": 5, "p": 0.04, "n": 2000, "eps": 0.9466376389890956, "se": 0.0036456467967654776}, {"d": 16, "w": 5, "p": 0.04, "n": 2000, "eps": 0.9007571043019893, "se": 0.004766009740110751}, {"d": 24, "w": 5, "p": 0.04, "n": 2000, "eps": 0.8592320851329515, "se": 0.0054961005308442916}, {"d": 32, "w": 5, "p": 0.04, "n": 2000, "eps": 0.8236034319126282, "se": 0.005897608769218493}, {"d": 8, "w": 6, "p": 0.04, "n": 2000, "eps": 0.9714184947784797, "se": 0.002664044660327509}, {"d": 16, "w": 6, "p": 0.04, "n": 2000, "eps": 0.9501763618086341, "se": 0.003498149076140062}, {"d": 24, "w": 6, "p": 0.04, "n": 2000, "eps": 0.9149319441995268, "se": 0.004397240189391256}, {"d": 32, "w": 7, "p": 0.02, "n": 2000, "eps": 0.9970031499397782, "se": 0.0007973532198742112}, {"d": 32, "w": 6, "p": 0.04, "n": 2000, "eps": 0.8874222751014419, "se": 0.005178751345243334}, {"d": 8, "w": 7, "p": 0.04, "n": 2000, "eps": 0.985622941836606, "se": 0.0018119002255044898}, {"d": 16, "w": 7, "p": 0.04, "n": 2000, "eps": 0.9742706745635077, "se": 0.002402442068953859}, {"d": 24, "w": 7, "p": 0.04, "n": 2000, "eps": 0.9542589843871083, "se": 0.0032487435230022996}, {"d": 8, "w": 1, "p": 0.06, "n": 2000, "eps": 0.3596345248055295, "se": 2.4831550196201783e-18}, {"d": 16, "w": 1, "p": 0.06, "n": 2000, "eps": 0.129336991432099, "se": 1.8623662647151337e-18}, {"d": 24, "w": 1, "p": 0.06, "n": 2000, "eps": 0.04651404745345981, "se": 1.5519718872626114e-19}, {"d": 32, "w": 1, "p": 0.06, "n": 2000, "eps": 0.016728057352706875, "se": 0.0}, {"d": 8, "w": 2, "p": 0.06, "n": 2000, "eps": 0.35753304899120203, "se": 0.009140202969150952}, {"d": 16, "w": 2, "p": 0.06, "n": 2000, "eps": 0.13454377516686902, "se": 0.006050493427853196}, {"d": 24, "w": 2, "p": 0.06, "n": 2000, "eps": 0.042420435358484665, "se": 0.0032274197753778475}, {"d": 32, "w": 2, "p": 0.06, "n": 2000, "eps": 0.018316342474831403, "se": 0.001957856025166818}, {"d": 8, "w": 3, "p": 0.06, "n": 2000, "eps": 0.6716225969495226, "se": 0.00678364432773073}, {"d": 16, "w": 3, "p": 0.06, "n": 2000, "eps": 0.4393433810333659, "se": 0.007048676491906774}, {"d": 24, "w": 3, "p": 0.06, "n": 2000, "eps": 0.28458716504965037, "se": 0.006060739845682799}, {"d": 32, "w": 3, "p": 0.06, "n": 2000, "eps": 0.19250616342415464, "se": 0.004844587668936572}, {"d": 8, "w": 4, "p": 0.06, "n": 2000, "eps": 0.7738294856752611, "se": 0.0066515512499610305}, {"d": 16, "w": 4, "p": 0.06, "n": 2000, "eps": 0.5892376248983913, "se": 0.007520604663991619}, {"d": 24, "w": 4, "p": 0.06, "n": 2000, "eps": 0.4563295106001438, "se": 0.007299339437564033}, {"d": 32, "w": 4, "p": 0.06, "n": 2000, "eps": 0.3556385000988682, "se": 0.006786404034289407}, {"d": 8, "w": 5, "p": 0.06, "n": 2000, "eps": 0.8495263241323425, "se": 0.005513885608435212}, {"d": 16, "w": 5, "p": 0.06, "n": 2000, "eps": 0.734926473089074, "se": 0.00663964939305113}, {"d": 24, "w": 5, "p": 0.06, "n": 2000, "eps": 0.6086583864723041, "se": 0.007123997197777455}, {"d": 32, "w": 5, "p": 0.06, "n": 2000, "eps": 0.5203362744635799, "se": 0.007173207568767793}, {"d": 8, "w": 6, "p": 0.06, "n": 2000, "eps": 0.8910185431222157, "se": 0.004752004157332397}, {"d": 16, "w": 6, "p": 0.06, "n": 2000, "eps": 0.8176114538123928, "se": 0.005705849618498535}, {"d": 24, "w": 6, "p": 0.06, "n": 2000, "eps": 0.7113405549709391, "se": 0.006819494879698089}, {"d": 32, "w": 6, "p": 0.06, "n": 2000, "eps": 0.6544834172589865, "se": 0.00688434359748832}, {"d": 32, "w": 7, "p": 0.04, "n": 2000, "eps": 0.9433049643747655, "se": 0.0034111584984826086}, {"d": 8, "w": 7, "p": 0.06, "n": 2000, "eps": 0.9341705248468472, "se": 0.0037637923411175406}, {"d": 16, "w": 7, "p": 0.06, "n": 2000, "eps": 0.8584129986235074, "se": 0.005316607288293813}, {"d": 24, "w": 7, "p": 0.06, "n": 2000, "eps": 0.7961793072533683, "se": 0.006045848962305178}, {"d": 8, "w": 1, "p": 0.08, "n": 2000, "eps": 0.2478758911082495, "se": 6.207887549050446e-19}, {"d": 16, "w": 1, "p": 0.08, "n": 2000, "eps": 0.06144245739270879, "se": 3.103943774525223e-19}, {"d": 24, "w": 1, "p": 0.08, "n": 2000, "eps": 0.01523010387809834, "se": 3.8799297181565286e-20}, {"d": 32, "w": 1, "p": 0.08, "n": 2000, "eps": 0.0037751755704548344, "se": 1.9399648590782643e-20}, {"d": 8, "w": 2, "p": 0.08, "n": 2000, "eps": 0.2579883336951701, "se": 0.007604406932791841}, {"d": 16, "w": 2, "p": 0.08, "n": 2000, "eps": 0.0541398297292641, "se": 0.003321355809146623}, {"d": 24, "w": 2, "p": 0.08, "n": 2000, "eps": 0.014437820695128263, "se": 0.0015234111842401294}, {"d": 32, "w": 2, "p": 0.08, "n": 2000, "eps": 0.004206565156082979, "se": 0.0007500653091267313}, {"d": 8, "w": 3, "p": 0.08, "n": 2000, "eps": 0.49327019878354, "se": 0.00702302483760281}, {"d": 16, "w": 3, "p": 0.08, "n": 2000, "eps": 0.25179316155181447, "se": 0.005392935408846245}, {"d": 24, "w": 3, "p": 0.08, "n": 2000, "eps": 0.12315847131100967, "se": 0.003571049099373815}, {"d": 32, "w": 3, "p": 0.08, "n": 2000, "eps": 0.06514999749706789, "se": 0.0025262441077170835}, {"d": 8, "w": 4, "p": 0.08, "n": 2000, "eps": 0.6076865336540527, "se": 0.007105583597848773}, {"d": 16, "w": 4, "p": 0.08, "n": 2000, "eps": 0.37668579517463985, "se": 0.006645694522533917}, {"d": 24, "w": 4, "p": 0.08, "n": 2000, "eps": 0.2342600071581031, "se": 0.005485636311910663}, {"d": 32, "w": 4, "p": 0.08, "n": 2000, "eps": 0.13798171007179172, "se": 0.0038863687734629017}, {"d": 8, "w": 5, "p": 0.08, "n": 2000, "eps": 0.6911322339549841, "se": 0.0068462953668986665}, {"d": 16, "w": 5, "p": 0.08, "n": 2000, "eps": 0.501488779343749, "se": 0.007073913373836483}, {"d": 24, "w": 5, "p": 0.08, "n": 2000, "eps": 0.34672587762203283, "se": 0.006270783191833992}, {"d": 32, "w": 5, "p": 0.08, "n": 2000, "eps": 0.24360044953151083, "se": 0.005363102379663023}, {"d": 8, "w": 6, "p": 0.08, "n": 2000, "eps": 0.7741136646809973, "se": 0.006243959425140676}, {"d": 16, "w": 6, "p": 0.08, "n": 2000, "eps": 0.594573971624183, "se": 0.006908367261206225}, {"d": 24, "w": 6, "p": 0.08, "n": 2000, "eps": 0.4559507075717245, "se": 0.006851594855864477}, {"d": 32, "w": 7, "p": 0.06, "n": 2000, "eps": 0.7411483219077081, "se": 0.006553531429500424}, {"d": 32, "w": 6, "p": 0.08, "n": 2000, "eps": 0.3304839461661674, "se": 0.006050797087505315}, {"d": 8, "w": 7, "p": 0.08, "n": 2000, "eps": 0.8179372960153439, "se": 0.005849381277419532}, {"d": 16, "w": 7, "p": 0.08, "n": 2000, "eps": 0.663982819993532, "se": 0.006929142282793754}, {"d": 24, "w": 7, "p": 0.08, "n": 2000, "eps": 0.5356306649660958, "se": 0.007043645896040575}, {"d": 8, "w": 1, "p": 0.1, "n": 2000, "eps": 0.16777216000000014, "se": 1.2415775098100891e-18}, {"d": 16, "w": 1, "p": 0.1, "n": 2000, "eps": 0.028147497671065617, "se": 1.5519718872626114e-19}, {"d": 24, "w": 1, "p": 0.1, "n": 2000, "eps": 0.004722366482869652, "se": 0.0}, {"d": 32, "w": 1, "p": 0.1, "n": 2000, "eps": 0.0007922816251426447, "se": 2.4249560738478304e-21}, {"d": 8, "w": 2, "p": 0.1, "n": 2000, "eps": 0.15091362294773947, "se": 0.005537377871571589}, {"d": 16, "w": 2, "p": 0.1, "n": 2000, "eps": 0.028507207108421712, "se": 0.002090055432857151}, {"d": 24, "w": 2, "p": 0.1, "n": 2000, "eps": 0.0057275869809543115, "se": 0.0007902847780914517}, {"d": 32, "w": 2, "p": 0.1, "n": 2000, "eps": 0.0006732278274684671, "se": 0.0001784972747771735}, {"d": 8, "w": 3, "p": 0.1, "n": 2000, "eps": 0.36174316846538146, "se": 0.006161845863402416}, {"d": 16, "w": 3, "p": 0.1, "n": 2000, "eps": 0.13045277700751193, "se": 0.003541022538993281}, {"d": 24, "w": 3, "p": 0.1, "n": 2000, "eps": 0.04454512371296861, "se": 0.001703847353412884}, {"d": 32, "w": 3, "p": 0.1, "n": 2000, "eps": 0.01649098983099016, "se": 0.0008410986926707316}, {"d": 8, "w": 4, "p": 0.1, "n": 2000, "eps": 0.46044576109564356, "se": 0.006881198085355272}, {"d": 16, "w": 4, "p": 0.1, "n": 2000, "eps": 0.20066626388499315, "se": 0.004674678732096694}, {"d": 24, "w": 4, "p": 0.1, "n": 2000, "eps": 0.09289134632773387, "se": 0.0030520416459641816}, {"d": 32, "w": 4, "p": 0.1, "n": 2000, "eps": 0.040923159939826675, "se": 0.0016770265520781441}, {"d": 8, "w": 5, "p": 0.1, "n": 2000, "eps": 0.5331943453727532, "se": 0.006933743346513284}, {"d": 16, "w": 5, "p": 0.1, "n": 2000, "eps": 0.2935940985706494, "se": 0.0056905908326929456}, {"d": 24, "w": 5, "p": 0.1, "n": 2000, "eps": 0.161615634133608, "se": 0.0042219238625907166}, {"d": 32, "w": 5, "p": 0.1, "n": 2000, "eps": 0.08732432260438408, "se": 0.0028270654888213884}, {"d": 8, "w": 6, "p": 0.1, "n": 2000, "eps": 0.6019055030903998, "se": 0.0069898727669698716}, {"d": 16, "w": 6, "p": 0.1, "n": 2000, "eps": 0.3546705246262065, "se": 0.006159189403979214}, {"d": 24, "w": 6, "p": 0.1, "n": 2000, "eps": 0.21348466363013238, "se": 0.004877299997016021}, {"d": 32, "w": 7, "p": 0.08, "n": 2000, "eps": 0.43490364313889684, "se": 0.006712194544065139}, {"d": 32, "w": 6, "p": 0.1, "n": 2000, "eps": 0.12771964646555833, "se": 0.0036529198083230852}, {"d": 8, "w": 7, "p": 0.1, "n": 2000, "eps": 0.6547700595520702, "se": 0.006843341033417944}, {"d": 16, "w": 7, "p": 0.1, "n": 2000, "eps": 0.42081724463688314, "se": 0.006701766146647198}, {"d": 24, "w": 7, "p": 0.1, "n": 2000, "eps": 0.2790393561700692, "se": 0.0057442986852930455}, {"d": 8, "w": 1, "p": 0.12, "n": 2000, "eps": 0.11130347874549762, "se": 3.103943774525223e-19}, {"d": 16, "w": 1, "p": 0.12, "n": 2000, "eps": 0.012388464380849442, "se": 7.759859436313057e-20}, {"d": 24, "w": 1, "p": 0.12, "n": 2000, "eps": 0.0013788791819032294, "se": 4.849912147695661e-21}, {"d": 32, "w": 1, "p": 0.12, "n": 2000, "eps": 0.00015347404971557523, "se": 6.062390184619576e-22}, {"d": 8, "w": 2, "p": 0.12, "n": 2000, "eps": 0.1152375286165766, "se": 0.004458440715017402}, {"d": 16, "w": 2, "p": 0.12, "n": 2000, "eps": 0.01208882150657923, "se": 0.0010280130199125511}, {"d": 24, "w": 2, "p": 0.12, "n": 2000, "eps": 0.002066466263217496, "se": 0.00033336757472756675}, {"d": 32, "w": 2, "p": 0.12, "n": 2000, "eps": 6.636383470481495e-05, "se": 1.949472913263178e-05}, {"d": 8, "w": 3, "p": 0.12, "n": 2000, "eps": 0.23607932830744488, "se": 0.004940063664278242}, {"d": 16, "w": 3, "p": 0.12, "n": 2000, "eps": 0.05843619715095208, "se": 0.0019970756087002036}, {"d": 24, "w": 3, "p": 0.12, "n": 2000, "eps": 0.015120189679350174, "se": 0.0008168539597453047}, {"d": 32, "w": 3, "p": 0.12, "n": 2000, "eps": 0.003425832326608715, "se": 0.00024226393049326715}, {"d": 8, "w": 4, "p": 0.12, "n": 2000, "eps": 0.31181212903594635, "se": 0.00569404467729926}, {"d": 16, "w": 4, "p": 0.12, "n": 2000, "eps": 0.10079407935389295, "se": 0.002983369303426987}, {"d": 24, "w": 4, "p": 0.12, "n": 2000, "eps": 0.03061303164368246, "se": 0.0012750964316793564}, {"d": 32, "w": 4, "p": 0.12, "n": 2000, "eps": 0.010840145221595009, "se": 0.0006136508318279199}, {"d": 8, "w": 5, "p": 0.12, "n": 2000, "eps": 0.3837065176912281, "se": 0.006275911795401416}, {"d": 16, "w": 5, "p": 0.12, "n": 2000, "eps": 0.14214768937487174, "se": 0.003709538191579048}, {"d": 24, "w": 5, "p": 0.12, "n": 2000, "eps": 0.05675889273052908, "se": 0.002029892226536468}, {"d": 32, "w": 5, "p": 0.12, "n": 2000, "eps": 0.021049545575483893, "se": 0.0009747918818222471}, {"d": 8, "w": 6, "p": 0.12, "n": 2000, "eps": 0.4287224268518611, "se": 0.006520922672859622}, {"d": 16, "w": 6, "p": 0.12, "n": 2000, "eps": 0.1881853162459897, "se": 0.004476498384840367}, {"d": 32, "w": 7, "p": 0.1, "n": 2000, "eps": 0.1698319702733591, "se": 0.004258969080762197}, {"d": 24, "w": 6, "p": 0.12, "n": 2000, "eps": 0.07645000280085247, "se": 0.002517719848289679}, {"d": 32, "w": 6, "p": 0.12, "n": 2000, "eps": 0.033475754241616855, "se": 0.0014506676666171017}, {"d": 8, "w": 7, "p": 0.12, "n": 2000, "eps": 0.47488476504688537, "se": 0.006728896895940034}, {"d": 16, "w": 7, "p": 0.12, "n": 2000, "eps": 0.21738440351221583, "se": 0.004790233056467832}, {"d": 24, "w": 7, "p": 0.12, "n": 2000, "eps": 0.1019881866198029, "se": 0.003009539321057862}, {"d": 8, "w": 1, "p": 0.14, "n": 2000, "eps": 0.07222041363087356, "se": 3.103943774525223e-19}, {"d": 16, "w": 1, "p": 0.14, "n": 2000, "eps": 0.005215788145014471, "se": 1.9399648590782643e-20}, {"d": 24, "w": 1, "p": 0.14, "n": 2000, "eps": 0.0003766863772439518, "se": 1.2124780369239152e-21}, {"d": 32, "w": 1, "p": 0.14, "n": 2000, "eps": 2.7204445973673487e-05, "se": 0.0}, {"d": 8, "w": 2, "p": 0.14, "n": 2000, "eps": 0.06512384655320187, "se": 0.002843294845131345}, {"d": 16, "w": 2, "p": 0.14, "n": 2000, "eps": 0.004567280062989784, "se": 0.00042677242089682587}, {"d": 24, "w": 2, "p": 0.14, "n": 2000, "eps": 0.0002863926280059123, "se": 4.265984179722283e-05}, {"d": 32, "w": 2, "p": 0.14, "n": 2000, "eps": 1.4285627800098123e-05, "se": 3.718521242697699e-06}, {"d": 8, "w": 3, "p": 0.14, "n": 2000, "eps": 0.15577764066771496, "se": 0.0037649234752620783}, {"d": 16, "w": 3, "p": 0.14, "n": 2000, "eps": 0.02421836856837376, "se": 0.000991720207206005}, {"d": 24, "w": 3, "p": 0.14, "n": 2000, "eps": 0.00354622656618787, "se": 0.00019352740929345162}, {"d": 32, "w": 3, "p": 0.14, "n": 2000, "eps": 0.0005727486385785196, "se": 4.7749320625233774e-05}, {"d": 8, "w": 4, "p": 0.14, "n": 2000, "eps": 0.20762947002169488, "se": 0.004477942659986367}, {"d": 16, "w": 4, "p": 0.14, "n": 2000, "eps": 0.0435101672774197, "se": 0.0016018060607641408}, {"d": 24, "w": 4, "p": 0.14, "n": 2000, "eps": 0.009174999158794219, "se": 0.000542075472971317}, {"d": 32, "w": 4, "p": 0.14, "n": 2000, "eps": 0.0019266577144098384, "se": 0.00014058681374972976}, {"d": 8, "w": 5, "p": 0.14, "n": 2000, "eps": 0.2487368993460961, "se": 0.004832083989120564}, {"d": 16, "w": 5, "p": 0.14, "n": 2000, "eps": 0.06242856792761804, "se": 0.0020067221225305468}, {"d": 24, "w": 5, "p": 0.14, "n": 2000, "eps": 0.015789366605865014, "se": 0.0007146446579271723}, {"d": 32, "w": 5, "p": 0.14, "n": 2000, "eps": 0.0035069095980691605, "se": 0.00021849665046139537}, {"d": 8, "w": 6, "p": 0.14, "n": 2000, "eps": 0.2908350907413746, "se": 0.005337347285525081}, {"d": 16, "w": 6, "p": 0.14, "n": 2000, "eps": 0.07980151895070105, "se": 0.0024183153489213327}, {"d": 24, "w": 6, "p": 0.14, "n": 2000, "eps": 0.022546844350247872, "se": 0.0009686882696762699}, {"d": 32, "w": 6, "p": 0.14, "n": 2000, "eps": 0.007002345795843463, "se": 0.00043394718839930225}, {"d": 32, "w": 7, "p": 0.12, "n": 2000, "eps": 0.05202960586508063, "se": 0.0019345779039515606}, {"d": 8, "w": 7, "p": 0.14, "n": 2000, "eps": 0.31228237512788715, "se": 0.005570499306824033}, {"d": 16, "w": 7, "p": 0.14, "n": 2000, "eps": 0.09406036739006139, "se": 0.0027131146380615255}, {"d": 24, "w": 7, "p": 0.14, "n": 2000, "eps": 0.03072755352469002, "se": 0.0013004933620744483}, {"d": 32, "w": 7, "p": 0.14, "n": 2000, "eps": 0.009801515126349391, "se": 0.0005107601340675173}]

==> anc/theory/scan2.json <==
[{"d": 16, "w": 3, "p": 0.09, "n": 3000, "eps": 0.1828828404801274, "se": 0.003713276687637953}, {"d": 8, "w": 3, "p": 0.09, "n": 3000, "eps": 0.43005937662144084, "se": 0.005440896028232785}, {"d": 24, "w": 3, "p": 0.09, "n": 3000, "eps": 0.07321630863588835, "se": 0.0020883537800582288}, {"d": 32, "w": 3, "p": 0.09, "n": 3000, "eps": 0.03437842341709247, "se": 0.0012304812362324052}, {"d": 8, "w": 4, "p": 0.09, "n": 3000, "eps": 0.5369399832697631, "se": 0.005754957682330415}, {"d": 40, "w": 3, "p": 0.09, "n": 3000, "eps": 0.013491666841681476, "se": 0.0006151965154104392}, {"d": 16, "w": 4, "p": 0.09, "n": 3000, "eps": 0.2850416257195641, "se": 0.004775940967279753}, {"d": 24, "w": 4, "p": 0.09, "n": 3000, "eps": 0.1490663812965232, "se": 0.0033820774488290623}, {"d": 32, "w": 4, "p": 0.09, "n": 3000, "eps": 0.08073522232568192, "se": 0.0022417667701955723}, {"d": 40, "w": 4, "p": 0.09, "n": 3000, "eps": 0.04232080327298668, "se": 0.0014717706322251193}, {"d": 8, "w": 5, "p": 0.09, "n": 3000, "eps": 0.6127977945701834, "se": 0.00566476832015757}, {"d": 16, "w": 5, "p": 0.09, "n": 3000, "eps": 0.3839023679338048, "se": 0.005285796308909589}, {"d": 24, "w": 5, "p": 0.09, "n": 3000, "eps": 0.2384866635427748, "se": 0.004278083228777717}, {"d": 32, "w": 5, "p": 0.09, "n": 3000, "eps": 0.1458234863733199, "se": 0.0031888619792961935}, {"d": 40, "w": 5, "p": 0.09, "n": 3000, "eps": 0.08889909033688372, "se": 0.0023594212942552374}, {"d": 8, "w": 6, "p": 0.09, "n": 3000, "eps": 0.6952262812086959, "se": 0.005457638474785703}, {"d": 16, "w": 6, "p": 0.09, "n": 3000, "eps": 0.4611916185861429, "se": 0.005691928849077058}, {"d": 24, "w": 6, "p": 0.09, "n": 3000, "eps": 0.3213227896681968, "se": 0.005014583360369334}, {"d": 32, "w": 6, "p": 0.09, "n": 3000, "eps": 0.22308899092369636, "se": 0.004168648509012281}, {"d": 40, "w": 6, "p": 0.09, "n": 3000, "eps": 0.15362342158882536, "se": 0.0033944446546064857}, {"d": 8, "w": 7, "p": 0.09, "n": 3000, "eps": 0.7343392711251981, "se": 0.005315700996844973}, {"d": 16, "w": 7, "p": 0.09, "n": 3000, "eps": 0.5234095730035337, "se": 0.0057376441212044675}, {"d": 24, "w": 7, "p": 0.09, "n": 3000, "eps": 0.39788513363246164, "se": 0.00531951866573014}, {"d": 32, "w": 7, "p": 0.09, "n": 3000, "eps": 0.287524392401238, "se": 0.0047223273333620985}, {"d": 40, "w": 7, "p": 0.09, "n": 3000, "eps": 0.219559217375298, "se": 0.004063737123264512}, {"d": 8, "w": 8, "p": 0.09, "n": 3000, "eps": 0.7916416580361509, "se": 0.004846411672169646}, {"d": 16, "w": 8, "p": 0.09, "n": 3000, "eps": 0.5966133622871013, "se": 0.005666969886194535}, {"d": 24, "w": 8, "p": 0.09, "n": 3000, "eps": 0.4609676241443009, "se": 0.00559956859502207}, {"d": 32, "w": 8, "p": 0.09, "n": 3000, "eps": 0.3543154574769704, "se": 0.005198160261503014}, {"d": 8, "w": 3, "p": 0.1, "n": 3000, "eps": 0.3492460862413905, "se": 0.004971999324320219}, {"d": 16, "w": 3, "p": 0.1, "n": 3000, "eps": 0.12691622139247988, "se": 0.002868809015810937}, {"d": 24, "w": 3, "p": 0.1, "n": 3000, "eps": 0.04726436021691575, "se": 0.0014909465564535292}, {"d": 32, "w": 3, "p": 0.1, "n": 3000, "eps": 0.01602429953718406, "se": 0.0007323262196324966}, {"d": 40, "w": 3, "p": 0.1, "n": 3000, "eps": 0.006147567420232836, "se": 0.00032600546870047923}, {"d": 8, "w": 4, "p": 0.1, "n": 3000, "eps": 0.47091702495206816, "se": 0.005611543917641883}, {"d": 16, "w": 4, "p": 0.1, "n": 3000, "eps": 0.20339601291724338, "se": 0.003972718900448632}, {"d": 24, "w": 4, "p": 0.1, "n": 3000, "eps": 0.09461361894073571, "se": 0.002532321798389396}, {"d": 32, "w": 4, "p": 0.1, "n": 3000, "eps": 0.042581354087145265, "se": 0.0014070657543304294}, {"d": 40, "w": 4, "p": 0.1, "n": 3000, "eps": 0.020151687949249642, "se": 0.0008485842402158347}, {"d": 8, "w": 5, "p": 0.1, "n": 3000, "eps": 0.542558180635446, "se": 0.005676547847146961}, {"d": 16, "w": 5, "p": 0.1, "n": 3000, "eps": 0.2824972191975938, "se": 0.004609099197431153}, {"d": 24, "w": 5, "p": 0.1, "n": 3000, "eps": 0.15890752866915223, "se": 0.003391324713202518}, {"d": 32, "w": 5, "p": 0.1, "n": 3000, "eps": 0.08019624057668623, "se": 0.0021653074610006266}, {"d": 40, "w": 5, "p": 0.1, "n": 3000, "eps": 0.04326195623671453, "se": 0.0014640696066142984}, {"d": 8, "w": 6, "p": 0.1, "n": 3000, "eps": 0.6003715537356821, "se": 0.0056456749951523475}, {"d": 16, "w": 6, "p": 0.1, "n": 3000, "eps": 0.35968937856364136, "se": 0.005125188673163869}, {"d": 24, "w": 6, "p": 0.1, "n": 3000, "eps": 0.21999851079276186, "se": 0.0040637775756947395}, {"d": 32, "w": 6, "p": 0.1, "n": 3000, "eps": 0.13205129949791924, "se": 0.0030767832395789084}, {"d": 40, "w": 6, "p": 0.1, "n": 3000, "eps": 0.07574422490852654, "se": 0.0021579754114905317}, {"d": 8, "w": 7, "p": 0.1, "n": 3000, "eps": 0.651600273292086, "se": 0.005579911593490048}, {"d": 16, "w": 7, "p": 0.1, "n": 3000, "eps": 0.4267369366630407, "se": 0.005393739392025307}, {"d": 24, "w": 7, "p": 0.1, "n": 3000, "eps": 0.2822878969255587, "se": 0.004701743637591906}, {"d": 40, "w": 8, "p": 0.09, "n": 3000, "eps": 0.2705606707968195, "se": 0.004561743371011836}, {"d": 32, "w": 7, "p": 0.1, "n": 3000, "eps": 0.17174851597999358, "se": 0.0034943797408274364}, {"d": 40, "w": 7, "p": 0.1, "n": 3000, "eps": 0.11329903869448119, "se": 0.0027620276822506095}, {"d": 8, "w": 8, "p": 0.1, "n": 3000, "eps": 0.6910761652462231, "se": 0.00556952394562573}, {"d": 16, "w": 8, "p": 0.1, "n": 3000, "eps": 0.4685596875184372, "se": 0.005587510587911062}, {"d": 24, "w": 8, "p": 0.1, "n": 3000, "eps": 0.3180416457560835, "se": 0.0048713828247827756}, {"d": 32, "w": 8, "p": 0.1, "n": 3000, "eps": 0.2190153512046451, "se": 0.004152267798675382}, {"d": 8, "w": 3, "p": 0.105, "n": 3000, "eps": 0.33270520497077744, "se": 0.0048272117047085655}, {"d": 16, "w": 3, "p": 0.105, "n": 3000, "eps": 0.10689314755676585, "se": 0.0025834310461571508}, {"d": 24, "w": 3, "p": 0.105, "n": 3000, "eps": 0.03550208578504825, "se": 0.0012141066213356806}, {"d": 32, "w": 3, "p": 0.105, "n": 3000, "eps": 0.010650141834639576, "se": 0.00047638828866110246}, {"d": 40, "w": 3, "p": 0.105, "n": 3000, "eps": 0.003671592184584948, "se": 0.00023346979991916653}, {"d": 8, "w": 4, "p": 0.105, "n": 3000, "eps": 0.4172176762014445, "se": 0.005406800180187195}, {"d": 16, "w": 4, "p": 0.105, "n": 3000, "eps": 0.1756398662828189, "se": 0.003550378692612706}, {"d": 24, "w": 4, "p": 0.105, "n": 3000, "eps": 0.07161787890746589, "se": 0.0019967076605113}, {"d": 32, "w": 4, "p": 0.105, "n": 3000, "eps": 0.030880417826991295, "se": 0.0011394947769204015}, {"d": 40, "w": 4, "p": 0.105, "n": 3000, "eps": 0.012443604546633381, "se": 0.0005579743764727687}, {"d": 8, "w": 5, "p": 0.105, "n": 3000, "eps": 0.49808537920698137, "se": 0.005574860769218591}, {"d": 16, "w": 5, "p": 0.105, "n": 3000, "eps": 0.2447029209831535, "se": 0.004302185714109599}, {"d": 24, "w": 5, "p": 0.105, "n": 3000, "eps": 0.1205406134458557, "se": 0.002849910843445325}, {"d": 32, "w": 5, "p": 0.105, "n": 3000, "eps": 0.06170172719499672, "se": 0.0018385398978607382}, {"d": 40, "w": 5, "p": 0.105, "n": 3000, "eps": 0.03083736850943752, "se": 0.0011149498299499077}, {"d": 8, "w": 6, "p": 0.105, "n": 3000, "eps": 0.567184288026615, "se": 0.005647459877511945}, {"d": 16, "w": 6, "p": 0.105, "n": 3000, "eps": 0.29812135038911963, "se": 0.004748211524449147}, {"d": 24, "w": 6, "p": 0.105, "n": 3000, "eps": 0.167784044329198, "se": 0.003441820738077972}, {"d": 32, "w": 6, "p": 0.105, "n": 3000, "eps": 0.09869989120412458, "se": 0.0025408604138167923}, {"d": 40, "w": 6, "p": 0.105, "n": 3000, "eps": 0.05164062619551072, "se": 0.0015973180007960402}, {"d": 8, "w": 7, "p": 0.105, "n": 3000, "eps": 0.617658460322317, "se": 0.0056079002291300846}, {"d": 16, "w": 7, "p": 0.105, "n": 3000, "eps": 0.36105031229642837, "se": 0.005101761889021791}, {"d": 24, "w": 7, "p": 0.105, "n": 3000, "eps": 0.217979547801077, "se": 0.004001939573449251}, {"d": 40, "w": 8, "p": 0.1, "n": 3000, "eps": 0.15227027247145486, "se": 0.0033335836526386087}, {"d": 32, "w": 7, "p": 0.105, "n": 3000, "eps": 0.13019217274999775, "se": 0.0030267459157663273}, {"d": 8, "w": 8, "p": 0.105, "n": 3000, "eps": 0.6558341015512122, "se": 0.005505583363996553}, {"d": 40, "w": 7, "p": 0.105, "n": 3000, "eps": 0.07541515188340986, "se": 0.002064022421156401}, {"d": 16, "w": 8, "p": 0.105, "n": 3000, "eps": 0.4105161474446171, "se": 0.005344513503699015}, {"d": 24, "w": 8, "p": 0.105, "n": 3000, "eps": 0.2640705213404493, "se": 0.004501476161467424}, {"d": 32, "w": 8, "p": 0.105, "n": 3000, "eps": 0.17184716201401196, "se": 0.003496057227561154}, {"d": 8, "w": 3, "p": 0.11, "n": 3000, "eps": 0.29273023679275867, "se": 0.004560293945393634}, {"d": 16, "w": 3, "p": 0.11, "n": 3000, "eps": 0.08688081521079422, "se": 0.002209075415301234}, {"d": 24, "w": 3, "p": 0.11, "n": 3000, "eps": 0.024111022481079946, "se": 0.0008649415507188871}, {"d": 32, "w": 3, "p": 0.11, "n": 3000, "eps": 0.007190230343636089, "se": 0.00034326730702675826}, {"d": 40, "w": 3, "p": 0.11, "n": 3000, "eps": 0.0020213068348394034, "se": 0.00011941112012029445}, {"d": 8, "w": 4, "p": 0.11, "n": 3000, "eps": 0.3895891788106345, "se": 0.005196984353411387}, {"d": 16, "w": 4, "p": 0.11, "n": 3000, "eps": 0.1437016888639929, "se": 0.0030613067765810206}, {"d": 24, "w": 4, "p": 0.11, "n": 3000, "eps": 0.05834648567154005, "se": 0.0018138166825593482}, {"d": 32, "w": 4, "p": 0.11, "n": 3000, "eps": 0.02101300110529985, "se": 0.000839508853092223}, {"d": 40, "w": 4, "p": 0.11, "n": 3000, "eps": 0.008833251284837286, "se": 0.00048461449786296203}, {"d": 8, "w": 5, "p": 0.11, "n": 3000, "eps": 0.4584113761584949, "se": 0.005468878537101873}, {"d": 16, "w": 5, "p": 0.11, "n": 3000, "eps": 0.20663384483301395, "se": 0.0038793748896551205}, {"d": 24, "w": 5, "p": 0.11, "n": 3000, "eps": 0.09988167070571423, "se": 0.0025400926664790255}, {"d": 32, "w": 5, "p": 0.11, "n": 3000, "eps": 0.04190676318683059, "se": 0.001362188823521088}, {"d": 40, "w": 5, "p": 0.11, "n": 3000, "eps": 0.01997863995529736, "se": 0.0008931811539779486}, {"d": 8, "w": 6, "p": 0.11, "n": 3000, "eps": 0.5151027872130884, "se": 0.005557362895489869}, {"d": 16, "w": 6, "p": 0.11, "n": 3000, "eps": 0.26102408853908887, "se": 0.0043879069286561325}, {"d": 24, "w": 6, "p": 0.11, "n": 3000, "eps": 0.12905095965710803, "se": 0.002934880798791644}, {"d": 32, "w": 6, "p": 0.11, "n": 3000, "eps": 0.0706443924740269, "se": 0.00199003610131282}, {"d": 40, "w": 6, "p": 0.11, "n": 3000, "eps": 0.03498017510243807, "se": 0.001287800511017414}, {"d": 8, "w": 7, "p": 0.11, "n": 3000, "eps": 0.569877177716658, "se": 0.0055782815627062315}, {"d": 16, "w": 7, "p": 0.11, "n": 3000, "eps": 0.30663476463217787, "se": 0.0048115386103474034}, {"d": 24, "w": 7, "p": 0.11, "n": 3000, "eps": 0.17242390659543602, "se": 0.003545328287039223}, {"d": 40, "w": 8, "p": 0.105, "n": 3000, "eps": 0.1113818732472648, "se": 0.00267513675454294}, {"d": 32, "w": 7, "p": 0.11, "n": 3000, "eps": 0.09539255828433985, "se": 0.002363335692272068}, {"d": 40, "w": 7, "p": 0.11, "n": 3000, "eps": 0.05158450309401591, "se": 0.001619757123054381}, {"d": 8, "w": 8, "p": 0.11, "n": 3000, "eps": 0.6112066393359107, "se": 0.005613865133610699}, {"d": 16, "w": 8, "p": 0.11, "n": 3000, "eps": 0.34953568358991977, "se": 0.005046048412132288}, {"d": 24, "w": 8, "p": 0.11, "n": 3000, "eps": 0.20917948823552243, "se": 0.003943351438133417}, {"d": 32, "w": 8, "p": 0.11, "n": 3000, "eps": 0.12462052582136773, "se": 0.0028467460838078333}, {"d": 8, "w": 3, "p": 0.115, "n": 3000, "eps": 0.2583081318179483, "se": 0.004226972723900945}, {"d": 16, "w": 3, "p": 0.115, "n": 3000, "eps": 0.07160834174303483, "se": 0.001911170904255056}, {"d": 24, "w": 3, "p": 0.115, "n": 3000, "eps": 0.0199103212425363, "se": 0.0007991104525795289}, {"d": 32, "w": 3, "p": 0.115, "n": 3000, "eps": 0.005255861978372479, "se": 0.00029432713108953575}, {"d": 40, "w": 3, "p": 0.115, "n": 3000, "eps": 0.0014702010883528504, "se": 0.00011485717462170017}, {"d": 8, "w": 4, "p": 0.115, "n": 3000, "eps": 0.3563588703208411, "se": 0.004985155126179241}, {"d": 16, "w": 4, "p": 0.115, "n": 3000, "eps": 0.12226194442686633, "se": 0.0028701932963186194}, {"d": 24, "w": 4, "p": 0.115, "n": 3000, "eps": 0.04567655482838493, "se": 0.0014514740056450102}, {"d": 32, "w": 4, "p": 0.115, "n": 3000, "eps": 0.014669876608492255, "se": 0.0006288127030476633}, {"d": 40, "w": 4, "p": 0.115, "n": 3000, "eps": 0.005353139088022496, "se": 0.00030145564273497115}, {"d": 8, "w": 5, "p": 0.115, "n": 3000, "eps": 0.42919034788003646, "se": 0.005272526934982213}, {"d": 16, "w": 5, "p": 0.115, "n": 3000, "eps": 0.17294100740003024, "se": 0.0034544365175886633}, {"d": 24, "w": 5, "p": 0.115, "n": 3000, "eps": 0.0693323728088452, "se": 0.0018596679790649632}, {"d": 32, "w": 5, "p": 0.115, "n": 3000, "eps": 0.030297754285277055, "se": 0.001111757291921189}, {"d": 40, "w": 5, "p": 0.115, "n": 3000, "eps": 0.01237473222694315, "se": 0.0005359410017116529}, {"d": 8, "w": 6, "p": 0.115, "n": 3000, "eps": 0.48782681471594985, "se": 0.0054683125859958884}, {"d": 16, "w": 6, "p": 0.115, "n": 3000, "eps": 0.2266867349218954, "se": 0.004114838312249858}, {"d": 24, "w": 6, "p": 0.115, "n": 3000, "eps": 0.10636983720481376, "se": 0.002599982857574773}, {"d": 32, "w": 6, "p": 0.115, "n": 3000, "eps": 0.050493497242452244, "se": 0.0015807927879497772}, {"d": 40, "w": 6, "p": 0.115, "n": 3000, "eps": 0.023186922064030734, "se": 0.0009137548506840387}, {"d": 8, "w": 7, "p": 0.115, "n": 3000, "eps": 0.5335386439715548, "se": 0.005594828925367985}, {"d": 16, "w": 7, "p": 0.115, "n": 3000, "eps": 0.26440963280210183, "se": 0.0043926106988110124}, {"d": 24, "w": 7, "p": 0.115, "n": 3000, "eps": 0.13225182653783135, "se": 0.00301284159422364}, {"d": 40, "w": 8, "p": 0.11, "n": 3000, "eps": 0.07596020002549421, "se": 0.002114741543913499}, {"d": 32, "w": 7, "p": 0.115, "n": 3000, "eps": 0.07453291800442517, "se": 0.002075362130847609}, {"d": 40, "w": 7, "p": 0.115, "n": 3000, "eps": 0.03597879419914099, "se": 0.001283406586784895}, {"d": 8, "w": 8, "p": 0.115, "n": 3000, "eps": 0.5773133626930824, "se": 0.005539715560020904}, {"d": 16, "w": 8, "p": 0.115, "n": 3000, "eps": 0.30309492951768313, "se": 0.004702862778466113}, {"d": 24, "w": 8, "p": 0.115, "n": 3000, "eps": 0.16890953417226987, "se": 0.0034770113867014143}, {"d": 32, "w": 8, "p": 0.115, "n": 3000, "eps": 0.09366678247077323, "se": 0.002372416026762048}, {"d": 8, "w": 3, "p": 0.12, "n": 3000, "eps": 0.24294351922172022, "se": 0.004038578847021468}, {"d": 16, "w": 3, "p": 0.12, "n": 3000, "eps": 0.059700824927644246, "se": 0.0016991217931566418}, {"d": 24, "w": 3, "p": 0.12, "n": 3000, "eps": 0.01467464893883521, "se": 0.0006166572931211906}, {"d": 32, "w": 3, "p": 0.12, "n": 3000, "eps": 0.003313841851081366, "se": 0.00019013692627472425}, {"d": 40, "w": 3, "p": 0.12, "n": 3000, "eps": 0.0008644625779626811, "se": 6.126480442242567e-05}, {"d": 8, "w": 4, "p": 0.12, "n": 3000, "eps": 0.3174047921672436, "se": 0.004713504028604497}, {"d": 16, "w": 4, "p": 0.12, "n": 3000, "eps": 0.10015324351288642, "se": 0.002441719716684685}, {"d": 24, "w": 4, "p": 0.12, "n": 3000, "eps": 0.030095857086476874, "se": 0.0010298123274372758}, {"d": 32, "w": 4, "p": 0.12, "n": 3000, "eps": 0.009972140894936117, "se": 0.00044151325230838223}, {"d": 40, "w": 4, "p": 0.12, "n": 3000, "eps": 0.0030314128558235477, "se": 0.00020074249501635116}, {"d": 8, "w": 5, "p": 0.12, "n": 3000, "eps": 0.3856372804520911, "se": 0.005107797489508638}, {"d": 16, "w": 5, "p": 0.12, "n": 3000, "eps": 0.14620210407106196, "se": 0.0031052917693704975}, {"d": 24, "w": 5, "p": 0.12, "n": 3000, "eps": 0.0573642431884936, "se": 0.001741122382188075}, {"d": 32, "w": 5, "p": 0.12, "n": 3000, "eps": 0.022403268742324504, "se": 0.0008824481363747514}, {"d": 40, "w": 5, "p": 0.12, "n": 3000, "eps": 0.007914481131938132, "se": 0.00040477772162155005}, {"d": 8, "w": 6, "p": 0.12, "n": 3000, "eps": 0.4302455076843618, "se": 0.005277950082329945}, {"d": 16, "w": 6, "p": 0.12, "n": 3000, "eps": 0.19011172442076535, "se": 0.0037385600622462656}, {"d": 24, "w": 6, "p": 0.12, "n": 3000, "eps": 0.07896918682836021, "se": 0.0021344444033073486}, {"d": 32, "w": 6, "p": 0.12, "n": 3000, "eps": 0.03419499392926825, "se": 0.0011789976581826267}, {"d": 40, "w": 6, "p": 0.12, "n": 3000, "eps": 0.013647888744239008, "se": 0.0005876670582385981}, {"d": 8, "w": 7, "p": 0.12, "n": 3000, "eps": 0.4742281147447226, "se": 0.0054859009220545}, {"d": 16, "w": 7, "p": 0.12, "n": 3000, "eps": 0.2249872037018403, "se": 0.004001911065544869}, {"d": 24, "w": 7, "p": 0.12, "n": 3000, "eps": 0.09988794529709104, "se": 0.002455332151948939}, {"d": 40, "w": 8, "p": 0.115, "n": 3000, "eps": 0.049233095940646614, "se": 0.0015254481019095236}, {"d": 32, "w": 7, "p": 0.12, "n": 3000, "eps": 0.049837374421603624, "se": 0.001521989204405049}, {"d": 40, "w": 7, "p": 0.12, "n": 3000, "eps": 0.02336535869055283, "se": 0.0008696936268196081}, {"d": 8, "w": 8, "p": 0.12, "n": 3000, "eps": 0.525307352656857, "se": 0.005504480943877719}, {"d": 16, "w": 8, "p": 0.12, "n": 3000, "eps": 0.25191468200215233, "se": 0.00415211752818122}, {"d": 24, "w": 8, "p": 0.12, "n": 3000, "eps": 0.1293179789332561, "se": 0.0029411573771848045}, {"d": 32, "w": 8, "p": 0.12, "n": 3000, "eps": 0.06892421011386218, "se": 0.0019513451421318442}, {"d": 8, "w": 3, "p": 0.13, "n": 3000, "eps": 0.19863945538856428, "se": 0.0035210493975766184}, {"d": 16, "w": 3, "p": 0.13, "n": 3000, "eps": 0.04034051504508547, "se": 0.0012535626357198801}, {"d": 24, "w": 3, "p": 0.13, "n": 3000, "eps": 0.00739183165469926, "se": 0.00034052676636991855}, {"d": 32, "w": 3, "p": 0.13, "n": 3000, "eps": 0.0013476532451478368, "se": 8.854944894065114e-05}, {"d": 40, "w": 3, "p": 0.13, "n": 3000, "eps": 0.00028868508283741873, "se": 2.815982718440549e-05}, {"d": 8, "w": 4, "p": 0.13, "n": 3000, "eps": 0.2607187084146277, "se": 0.0042120822701182115}, {"d": 16, "w": 4, "p": 0.13, "n": 3000, "eps": 0.06427486463915374, "se": 0.0017257527007301754}, {"d": 24, "w": 4, "p": 0.13, "n": 3000, "eps": 0.016020600794971557, "se": 0.0006123669718432857}, {"d": 32, "w": 4, "p": 0.13, "n": 3000, "eps": 0.004200482997416435, "se": 0.00021428654320939722}, {"d": 40, "w": 4, "p": 0.13, "n": 3000, "eps": 0.0011054570171770903, "se": 9.410745898015384e-05}, {"d": 8, "w": 5, "p": 0.13, "n": 3000, "eps": 0.3093279868960432, "se": 0.004548709239264774}, {"d": 16, "w": 5, "p": 0.13, "n": 3000, "eps": 0.09496566464015173, "se": 0.0023127096596199177}, {"d": 24, "w": 5, "p": 0.13, "n": 3000, "eps": 0.02938578415078902, "se": 0.0010022911949339635}, {"d": 32, "w": 5, "p": 0.13, "n": 3000, "eps": 0.009716438065570468, "se": 0.00046404147363196893}, {"d": 40, "w": 5, "p": 0.13, "n": 3000, "eps": 0.002740579154608852, "se": 0.00015866733864203057}, {"d": 8, "w": 6, "p": 0.13, "n": 3000, "eps": 0.36001488969359524, "se": 0.004887115646370228}, {"d": 16, "w": 6, "p": 0.13, "n": 3000, "eps": 0.1224748614922716, "se": 0.002695510114492545}, {"d": 24, "w": 6, "p": 0.13, "n": 3000, "eps": 0.045063791119309596, "se": 0.0013602603609153736}, {"d": 32, "w": 6, "p": 0.13, "n": 3000, "eps": 0.015181119708197443, "se": 0.0006248216348845575}, {"d": 40, "w": 6, "p": 0.13, "n": 3000, "eps": 0.005075795057975298, "se": 0.0002613249751250714}, {"d": 8, "w": 7, "p": 0.13, "n": 3000, "eps": 0.39966724957116107, "se": 0.005138009060410724}, {"d": 16, "w": 7, "p": 0.13, "n": 3000, "eps": 0.154281241612635, "se": 0.003080320568526661}, {"d": 40, "w": 8, "p": 0.12, "n": 3000, "eps": 0.03175157846340021, "se": 0.0011214296099949768}, {"d": 24, "w": 7, "p": 0.13, "n": 3000, "eps": 0.060421060416967674, "se": 0.0017026444896698076}, {"d": 32, "w": 7, "p": 0.13, "n": 3000, "eps": 0.022745441787350065, "se": 0.0008347183118179446}, {"d": 40, "w": 7, "p": 0.13, "n": 3000, "eps": 0.008781839669043388, "se": 0.00046425948161721005}, {"d": 8, "w": 8, "p": 0.13, "n": 3000, "eps": 0.42585763962729456, "se": 0.005167524543204056}, {"d": 16, "w": 8, "p": 0.13, "n": 3000, "eps": 0.1764880375002742, "se": 0.003463032500457823}, {"d": 24, "w": 8, "p": 0.13, "n": 3000, "eps": 0.07555929912586032, "se": 0.001985866613193591}, {"d": 32, "w": 8, "p": 0.13, "n": 3000, "eps": 0.030434894425543296, "se": 0.00108155807651592}, {"d": 40, "w": 8, "p": 0.13, "n": 3000, "eps": 0.013362927579833983, "se": 0.000593576555407433}]

==> anc/theory/scan2.py <==
"""Batched Monte Carlo scan of eps(d, w, p) for bit-flip noise on a wrapping strip."""
import numpy as np, json, sys, time
from multiprocessing import Pool
from strip_tm import _tables


def eps_batch(d, w, p, nsamp, seed):
    if w == 1:
        return (1 - 2 * p) ** d, 0.0, np.full(nsamp, (1 - 2 * p) ** d)
    rng = np.random.default_rng(seed)
    k, pop = _tables(w)
    m = 1 << (w - 1)
    r = p / (1 - p)
    a = np.arange(m)[:, None]
    b = np.arange(m)[None, :]
    vb = r ** pop[b]
    rk = r ** k
    rwk = r ** (w - k)
    # sample errors
    eh = rng.random((nsamp, w, d)) < p
    ev = rng.random((nsamp, w - 1, d)) < p
    syn = eh[:, :-1, :] ^ eh[:, 1:, :] ^ ev ^ np.roll(ev, -1, axis=2)  # (S, w-1, d)
    weights = (1 << np.arange(w - 1))[None, :, None]
    sig = (syn * weights).sum(axis=1)  # (S, d)
    Mp = np.broadcast_to(np.eye(m), (nsamp, m, m)).copy()
    Mm = Mp.copy()
    for j in range(d):
        t = sig[:, j][:, None, None] ^ a[None] ^ b[None]
        Tp = (rk[t] + rwk[t]) * vb[None]
        Tm = (rk[t] - rwk[t]) * vb[None]
        Mp = Mp @ Tp
        Mm = Mm @ Tm
        f = np.abs(Mp).max(axis=(1, 2), keepdims=True)
        Mp /= f
        Mm /= f
    vals = np.abs(np.trace(Mm, axis1=1, axis2=2) / np.trace(Mp, axis1=1, axis2=2))
    return vals.mean(), vals.std(ddof=1) / np.sqrt(nsamp), vals


def job(args):
    d, w, p, nsamp, seed = args
    chunk = max(1, min(nsamp, 4096 // (1 << (w - 1)) * 8))
    allv = []
    s = seed
    while sum(len(v) for v in allv) < nsamp:
        n = min(chunk, nsamp - sum(len(v) for v in allv))
        allv.append(eps_batch(d, w, p, n, s)[2])
        s += 1
    v = np.concatenate(allv)
    return dict(d=d, w=w, p=p, n=len(v), eps=float(v.mean()), se=float(v.std(ddof=1) / np.sqrt(len(v))) if len(v) > 1 else 0.0)


if __name__ == "__main__":
    out = sys.argv[1]
    ps = [0.09, 0.10, 0.105, 0.11, 0.115, 0.12, 0.13]
    ws = [3, 4, 5, 6, 7, 8]
    ds = [8, 16, 24, 32, 40]
    jobs = [(d, w, p, 3000, 1000 * w + d + int(p * 1e4)) for p in ps for w in ws for d in ds]
    t0 = time.time()
    res = []
    with Pool(2) as pool:
        for rres in pool.imap_unordered(job, jobs):
            res.append(rres)
            if len(res) % 20 == 0:
                print(len(res), "/", len(jobs), f"{time.time()-t0:.0f}s", flush=True)
                json.dump(res, open(out, "w"))
    json.dump(res, open(out, "w"))
    print("done", time.time() - t0)


==> anc/theory/scan_annealed.json <==
[
 {
  "w": 12,
  "p": 0.09,
  "phi_a": 0.018674229560025707,
  "E": [
   0.30811484175575343,
   0.19845673883081674,
   0.125437913705794
  ],
  "se": [
   0.005189106500088426,
   0.004116254686532591,
   0.0030757426033648926
  ],
  "nishimori": [
   [
    0.17951342342513457,
    0.17571523451795285
   ],
   [
    0.07865914527700467,
    0.09021573512056758
   ],
   [
    0.046563140277397365,
    0.04411524788132376
   ]
  ],
  "quenched_finiteL": [
   0.09499288501502735,
   0.061893647132747594,
   0.051656851862638
  ]
 },
 {
  "w": 12,
  "p": 0.095,
  "phi_a": 0.023190119444123084,
  "E": [
   0.25300550838407115,
   0.1460728837692057,
   0.082905563168653
  ],
  "se": [
   0.004621601306521385,
   0.0034061856550033215,
   0.0024022105565196924
  ],
  "nishimori": [
   [
    0.12218027803409166,
    0.12808938318200283
   ],
   [
    0.05581335494069826,
    0.05614358952170311
   ],
   [
    0.025813420140287084,
    0.02418517907787546
   ]
  ],
  "quenched_finiteL": [
   0.10412208645996908,
   0.07022543198290357,
   0.05884429363547534
  ]
 },
 {
  "w": 12,
  "p": 0.105,
  "phi_a": 0.036444526577757735,
  "E": [
   0.16325952181703238,
   0.06689934876767914,
   0.028593464216257917
  ],
  "se": [
   0.0035580439359494797,
   0.001974224251196339,
   0.0010639701239541248
  ],
  "nishimori": [
   [
    0.05602587443717497,
    0.06463270141436668
   ],
   [
    0.018058966356815215,
    0.01616820704757481
   ],
   [
    0.006272693726371661,
    0.004213683469887288
   ]
  ],
  "quenched_finiteL": [
   0.12673615403736296,
   0.09106311423875268,
   0.07844952471085426
  ]
 },
 {
  "w": 12,
  "p": 0.1,
  "phi_a": 0.029696461201454315,
  "E": [
   0.2011125865897008,
   0.0942786341375269,
   0.04924863066962999
  ],
  "se": [
   0.0040235980722562225,
   0.0024962951620293846,
   0.0016634501377599743
  ],
  "nishimori": [
   [
    0.08450076616851276,
    0.08901429682599185
   ],
   [
    0.031742987423115966,
    0.027582929462751583
   ],
   [
    0.011778248576527027,
    0.010726626705274652
   ]
  ],
  "quenched_finiteL": [
   0.11442421876583071,
   0.08176650780489374,
   0.0688714699403538
  ]
 },
 {
  "w": 12,
  "p": 0.11,
  "phi_a": 0.04387542362492553,
  "E": [
   0.1271821355959672,
   0.044821775856931347,
   0.015384484593690753
  ],
  "se": [
   0.0029429132733277447,
   0.0014416250098104356,
   0.0007128724926972749
  ],
  "nishimori": [
   [
    0.03973259503112302,
    0.04215751121773686
   ],
   [
    0.008416633743232252,
    0.00824383959770181
   ],
   [
    0.0017460715487517648,
    0.0017612439387467865
   ]
  ],
  "quenched_finiteL": [
   0.13558181104965314,
   0.10113321689189425,
   0.09026620751496753
  ]
 },
 {
  "w": 12,
  "p": 0.115,
  "phi_a": 0.053569359457099404,
  "E": [
   0.097688019050919,
   0.026301127448237517,
   0.00760368207102192
  ],
  "se": [
   0.0025308345986917997,
   0.0009791258210485622,
   0.00041877962952570596
  ],
  "nishimori": [
   [
    0.02921983144059936,
    0.028758320363899165
   ],
   [
    0.0019745137583229563,
    0.0035678114253804966
   ],
   [
    0.00045762811902845063,
    0.0005839451153542426
   ]
  ],
  "quenched_finiteL": [
   0.15255593878825793,
   0.1149996409679085,
   0.1036395973086989
  ]
 },
 {
  "w": 11,
  "p": 0.09,
  "phi_a": 0.021085267663274475,
  "E": [
   0.29717267461489094,
   0.18253449463318658,
   0.10737891607106101
  ],
  "se": [
   0.005048417128696846,
   0.00390103872678319,
   0.002770372436941856
  ],
  "nishimori": [
   [
    0.160065550934716,
    0.16477114505372698
   ],
   [
    0.08012241203802899,
    0.07897315117457945
   ],
   [
    0.03005820555165437,
    0.03455512193469744
   ]
  ],
  "quenched_finiteL": [
   0.09474425387411162,
   0.06368457535767326,
   0.05379621842891222
  ]
 },
 {
  "w": 11,
  "p": 0.095,
  "phi_a": 0.02602144717185001,
  "E": [
   0.2507734250240993,
   0.13191988925829487,
   0.07240708958168397
  ],
  "se": [
   0.00460194402730298,
   0.003185221331147071,
   0.0021820616933198485
  ],
  "nishimori": [
   [
    0.13211414495238225,
    0.12642097718960627
   ],
   [
    0.04666858627623687,
    0.047839761967103746
   ],
   [
    0.01925574506863812,
    0.019526966322051666
   ]
  ],
  "quenched_finiteL": [
   0.10353415632638245,
   0.07371515682220652,
   0.062056473318400855
  ]
 },
 {
  "w": 12,
  "p": 0.12,
  "phi_a": 0.0597285446656646,
  "E": [
   0.06957853526537695,
   0.01714161320164673,
   0.0038650867540746194
  ],
  "se": [
   0.0019526499238472104,
   0.0007543674753036859,
   0.00024911585163593257
  ],
  "nishimori": [
   [
    0.01451973523190576,
    0.016279697744976854
   ],
   [
    0.0025912243715096074,
    0.002001045766543041
   ],
   [
    0.00026704333203461515,
    0.000201115018225411
   ]
  ],
  "quenched_finiteL": [
   0.16719418497774194,
   0.12969298175024854,
   0.11635320603504035
  ]
 },
 {
  "w": 11,
  "p": 0.1,
  "phi_a": 0.03245633808670326,
  "E": [
   0.20065000823835036,
   0.09252708107326693,
   0.04215726655135949
  ],
  "se": [
   0.004088798313592247,
   0.0024888728143278695,
   0.0015036899793423953
  ],
  "nishimori": [
   [
    0.08882699211945813,
    0.09041524075375446
   ],
   [
    0.025423991195433218,
    0.0271447243896399
   ],
   [
    0.008708829469543735,
    0.008560485785006575
   ]
  ],
  "quenched_finiteL": [
   0.11759953248539877,
   0.08333307992853112,
   0.0726589777828627
  ]
 },
 {
  "w": 11,
  "p": 0.105,
  "phi_a": 0.039311266713932,
  "E": [
   0.15211142386894227,
   0.05921283903889117,
   0.023050207854895415
  ],
  "se": [
   0.003353633800010229,
   0.0018227534767701543,
   0.0009484099586127451
  ],
  "nishimori": [
   [
    0.054237704887232285,
    0.05687846426515017
   ],
   [
    0.012931221149150332,
    0.01347345101827869
   ],
   [
    0.002930795827210763,
    0.0032297564309413693
   ]
  ],
  "quenched_finiteL": [
   0.12824001625452092,
   0.09385296962381921,
   0.08309365044129458
  ]
 },
 {
  "w": 11,
  "p": 0.11,
  "phi_a": 0.04660120397150615,
  "E": [
   0.12235053290192051,
   0.04019641869576017,
   0.013025329361098355
  ],
  "se": [
   0.0029489927226553684,
   0.001422373530071916,
   0.0006382448203273203
  ],
  "nishimori": [
   [
    0.04606947589795092,
    0.0410593271362069
   ],
   [
    0.007295677072722096,
    0.0076851914531125875
   ],
   [
    0.0008010289990201241,
    0.0013917285569890515
   ]
  ],
  "quenched_finiteL": [
   0.1409521602012738,
   0.10658558001706024,
   0.09563961932854219
  ]
 },
 {
  "w": 11,
  "p": 0.115,
  "phi_a": 0.05810175118219292,
  "E": [
   0.09022556448126572,
   0.022567200067741076,
   0.005519826258665065
  ],
  "se": [
   0.0023288691019018553,
   0.0009363575941073443,
   0.00030669864438785346
  ],
  "nishimori": [
   [
    0.02420850697574663,
    0.0244115463673425
   ],
   [
    0.0037757207865867534,
    0.0031395751510249355
   ],
   [
    0.00029974815614971286,
    0.00031266065733388945
   ]
  ],
  "quenched_finiteL": [
   0.1540328784522733,
   0.11963454473513747,
   0.10827325726844547
  ]
 },
 {
  "w": 10,
  "p": 0.09,
  "phi_a": 0.023631587981989752,
  "E": [
   0.2871284937888547,
   0.16316689635815126,
   0.09228527339567606
  ],
  "se": [
   0.004947139589418205,
   0.003636485857298813,
   0.0025554005352188885
  ],
  "nishimori": [
   [
    0.1618202765997862,
    0.15586534229702317
   ],
   [
    0.06748063218136603,
    0.06629552423815455
   ],
   [
    0.026538524260800164,
    0.028106787371905625
   ]
  ],
  "quenched_finiteL": [
   0.09784943118693612,
   0.06709265812647643,
   0.05715703713137618
  ]
 },
 {
  "w": 11,
  "p": 0.12,
  "phi_a": 0.06757965630405871,
  "E": [
   0.06705138216395241,
   0.013436742785315222,
   0.0025943740054433138
  ],
  "se": [
   0.0019332018090972183,
   0.0005803549673160678,
   0.00015237683330976428
  ],
  "nishimori": [
   [
    0.0182389543107116,
    0.015707695554186666
   ],
   [
    0.0012888943198541595,
    0.0011909817209440235
   ],
   [
    0.0001589843235140262,
    7.638687446865508e-05
   ]
  ],
  "quenched_finiteL": [
   0.170613718068213,
   0.13408068622066724,
   0.12257393560505253
  ]
 },
 {
  "w": 10,
  "p": 0.095,
  "phi_a": 0.029317520595456066,
  "E": [
   0.22973150129107064,
   0.11273778166629457,
   0.05640843509108101
  ],
  "se": [
   0.004437232224946918,
   0.0028924236753570085,
   0.0017646366620350518
  ],
  "nishimori": [
   [
    0.11048375827057862,
    0.11184365213977134
   ],
   [
    0.032962117446316636,
    0.037808151568334336
   ],
   [
    0.017156418611556448,
    0.012523739196419328
   ]
  ],
  "quenched_finiteL": [
   0.10996992453099284,
   0.07851971303629335,
   0.06645126432623918
  ]
 },
 {
  "w": 10,
  "p": 0.1,
  "phi_a": 0.03705598262908839,
  "E": [
   0.1902822088071415,
   0.07982224650520658,
   0.0318056160017964
  ],
  "se": [
   0.003941738710956427,
   0.0023168931257953533,
   0.0012201808726115242
  ],
  "nishimori": [
   [
    0.08693617840977601,
    0.08281923118488191
   ],
   [
    0.02601807644928277,
    0.022475572306211253
   ],
   [
    0.007185287080318365,
    0.00547812129491479
   ]
  ],
  "quenched_finiteL": [
   0.11905836640580887,
   0.08759858618452192,
   0.07773099812789719
  ]
 },
 {
  "w": 10,
  "p": 0.105,
  "phi_a": 0.04516920302874647,
  "E": [
   0.15371929462669046,
   0.051784096555380424,
   0.017617330026142634
  ],
  "se": [
   0.0033882574921613585,
   0.0017037860216048844,
   0.000733707386502566
  ],
  "nishimori": [
   [
    0.05609855358469235,
    0.058070488040090004
   ],
   [
    0.010428140087801402,
    0.011390253078305563
   ],
   [
    0.0011105118879285035,
    0.0019253499042753042
   ]
  ],
  "quenched_finiteL": [
   0.12810300352063828,
   0.0987909037931623,
   0.08750980727685381
  ]
 },
 {
  "w": 10,
  "p": 0.11,
  "phi_a": 0.05540656975192012,
  "E": [
   0.11527190904964842,
   0.028917072870712882,
   0.008336933393252872
  ],
  "se": [
   0.0028113721794113854,
   0.001042168748258797,
   0.00042295281235374003
  ],
  "nishimori": [
   [
    0.04160467040614342,
    0.03699905360945538
   ],
   [
    0.0044029372651636966,
    0.004094544202952043
   ],
   [
    0.00015733283820839434,
    0.0006061717028373488
   ]
  ],
  "quenched_finiteL": [
   0.14415199343667298,
   0.11321039814946064,
   0.1011449528594855
  ]
 },
 {
  "w": 10,
  "p": 0.115,
  "phi_a": 0.06119916823181953,
  "E": [
   0.08990161120852512,
   0.021323305271761222,
   0.004656242073472554
  ],
  "se": [
   0.0023475248524503995,
   0.0008993959946063836,
   0.0002922585955193571
  ],
  "nishimori": [
   [
    0.022288416611437583,
    0.024614918496505624
   ],
   [
    0.003972152185972128,
    0.002881422813054739
   ],
   [
    0.0003050323909078402,
    0.0002779258502116175
   ]
  ],
  "quenched_finiteL": [
   0.15658240079067864,
   0.12338306654957286,
   0.11274224308616265
  ]
 },
 {
  "w": 9,
  "p": 0.09,
  "phi_a": 0.028068436143475393,
  "E": [
   0.26983168173314503,
   0.13757961333489066,
   0.07014003916316404
  ],
  "se": [
   0.004807399274494857,
   0.0033182804868355127,
   0.0021477494524238675
  ],
  "nishimori": [
   [
    0.13694174983157648,
    0.14214239982017834
   ],
   [
    0.04978418772020331,
    0.051961106173318
   ],
   [
    0.019969812419435372,
    0.018758108224971252
   ]
  ],
  "quenched_finiteL": [
   0.10068446606692256,
   0.07287760108460435,
   0.06310528061587715
  ]
 },
 {
  "w": 10,
  "p": 0.12,
  "phi_a": 0.07049344091979788,
  "E": [
   0.06653822768464392,
   0.011729324778420907,
   0.0023850663782204033
  ],
  "se": [
   0.0019543657183352806,
   0.0005883799078377262,
   0.00021698541035911924
  ],
  "nishimori": [
   [
    0.013856920867097671,
    0.015885971826426048
   ],
   [
    0.0012542862809308026,
    0.0011761498075990725
   ],
   [
    0.0003452279249036345,
    0.00014693654655466352
   ]
  ],
  "quenched_finiteL": [
   0.17400007268061166,
   0.1400812833069315,
   0.1268962812155211
  ]
 },
 {
  "w": 9,
  "p": 0.095,
  "phi_a": 0.03468866647880871,
  "E": [
   0.2236193155719399,
   0.09847792806622724,
   0.04204596481037258
  ],
  "se": [
   0.004323812600424651,
   0.0026391934571301516,
   0.0014966713787779185
  ],
  "nishimori": [
   [
    0.10829719958585471,
    0.10609166450763576
   ],
   [
    0.03076875152197808,
    0.03059392862869284
   ],
   [
    0.00854605356651326,
    0.008487938804994075
   ]
  ],
  "quenched_finiteL": [
   0.10967262560052515,
   0.08167636137258698,
   0.0728708333001878
  ]
 },
 {
  "w": 9,
  "p": 0.1,
  "phi_a": 0.041322023322087814,
  "E": [
   0.17238632613919788,
   0.06449689599235871,
   0.023598140266852596
  ],
  "se": [
   0.003738895958509397,
   0.00198259681507174,
   0.0010211264313266725
  ],
  "nishimori": [
   [
    0.07363276134027345,
    0.07165507440544362
   ],
   [
    0.017397287528188518,
    0.01595191998604696
   ],
   [
    0.0025914433572395506,
    0.0036849697903158876
   ]
  ],
  "quenched_finiteL": [
   0.12403757249162171,
   0.09410502313246928,
   0.08400926427761359
  ]
 },
 {
  "w": 9,
  "p": 0.105,
  "phi_a": 0.050699808806218966,
  "E": [
   0.14349867961480606,
   0.042535653451517656,
   0.01258134684507486
  ],
  "se": [
   0.003323228172695164,
   0.001474041123479463,
   0.0006184529362057571
  ],
  "nishimori": [
   [
    0.05808713703577752,
    0.053723407514577264
   ],
   [
    0.009659409967070865,
    0.008327673515673399
   ],
   [
    0.002598847184928467,
    0.0013057423913406423
   ]
  ],
  "quenched_finiteL": [
   0.1346644219348077,
   0.10614444529744288,
   0.09584787550352203
  ]
 },
 {
  "w": 9,
  "p": 0.11,
  "phi_a": 0.056079083176175534,
  "E": [
   0.10962974823683908,
   0.028683804666335647,
   0.007404963859896429
  ],
  "se": [
   0.002732830212894658,
   0.0011596044773037968,
   0.0004071453251916911
  ],
  "nishimori": [
   [
    0.03341568253291223,
    0.034423764616002314
   ],
   [
    0.0033464660536195534,
    0.0048568082814855335
   ],
   [
    0.0006546745128609617,
    0.0005521354372427158
   ]
  ],
  "quenched_finiteL": [
   0.14760699363969262,
   0.11630935378005001,
   0.10618618452968204
  ]
 },
 {
  "w": 9,
  "p": 0.115,
  "phi_a": 0.06748097496552387,
  "E": [
   0.08280719818488395,
   0.016251546274475993,
   0.0032708910501862806
  ],
  "se": [
   0.002264946922411173,
   0.0006932413419670884,
   0.00022091067005788315
  ],
  "nishimori": [
   [
    0.02145966242737305,
    0.022246985755250186
   ],
   [
    0.0005450743423076736,
    0.0017058634309484232
   ],
   [
    0.00028795672642636895,
    0.00015710330069845747
   ]
  ],
  "quenched_finiteL": [
   0.1618545625088155,
   0.1304154384543882,
   0.12044211064526752
  ]
 },
 {
  "w": 8,
  "p": 0.09,
  "phi_a": 0.03267690369386478,
  "E": [
   0.24550399459265365,
   0.10992273598357516,
   0.051564660635260634
  ],
  "se": [
   0.004675977543759486,
   0.002896804304686216,
   0.00170288090532664
  ],
  "nishimori": [
   [
    0.1284986300258505,
    0.12586650933017868
   ],
   [
    0.03645194711507694,
    0.03725743342506055
   ],
   [
    0.007708196556956622,
    0.011358324359607829
   ]
  ],
  "quenched_finiteL": [
   0.10823835161698732,
   0.0810979463873834,
   0.06977581197997494
  ]
 },
 {
  "w": 9,
  "p": 0.12,
  "phi_a": 0.07820567274677888,
  "E": [
   0.05963345024859778,
   0.009584910996667641,
   0.0013226305840726422
  ],
  "se": [
   0.001778977298222423,
   0.0004707108065005136,
   0.00011286880936717618
  ],
  "nishimori": [
   [
    0.012532803877405584,
    0.01305042907132424
   ],
   [
    0.00048379275277166144,
    0.0007565765088831323
   ],
   [
    0.00026901447666666933,
    3.996745604581621e-05
   ]
  ],
  "quenched_finiteL": [
   0.17743870456957808,
   0.14481637472672917,
   0.135486094246114
  ]
 },
 {
  "w": 8,
  "p": 0.095,
  "phi_a": 0.038715118106366034,
  "E": [
   0.2046737919306604,
   0.07980168281056081,
   0.03212143491428327
  ],
  "se": [
   0.0041059052654709004,
   0.00228667918375243,
   0.001217686132570205
  ],
  "nishimori": [
   [
    0.09577852898587136,
    0.09246673525034028
   ],
   [
    0.01862150260087177,
    0.0220550136476174
   ],
   [
    0.005857254261410229,
    0.005480065133313884
   ]
  ],
  "quenched_finiteL": [
   0.11685052851915438,
   0.08888504302420404,
   0.07981150710049982
  ]
 },
 {
  "w": 8,
  "p": 0.1,
  "phi_a": 0.04610295051305942,
  "E": [
   0.16476713341589996,
   0.05480676240327066,
   0.01796255477177669
  ],
  "se": [
   0.003580658898530876,
   0.0016940542574947106,
   0.0007706275250248898
  ],
  "nishimori": [
   [
    0.07093565745959667,
    0.06561156269697802
   ],
   [
    0.013162252485831506,
    0.01161324068713643
   ],
   [
    0.0036818234278593732,
    0.0021042537209070393
   ]
  ],
  "quenched_finiteL": [
   0.12700991846528809,
   0.09775963635604183,
   0.08934009645233086
  ]
 },
 {
  "w": 8,
  "p": 0.105,
  "phi_a": 0.05370805162355476,
  "E": [
   0.12643671368826445,
   0.03398158159550627,
   0.009776916287427719
  ],
  "se": [
   0.0030413496680434843,
   0.0012343940322172195,
   0.0005298083377580959
  ],
  "nishimori": [
   [
    0.0489963480266569,
    0.043735665978212795
   ],
   [
    0.004608394903190563,
    0.005725933768052509
   ],
   [
    0.0021550579908254422,
    0.0009376787163653593
   ]
  ],
  "quenched_finiteL": [
   0.14098178933946529,
   0.11265237471312749,
   0.10234823606993866
  ]
 },
 {
  "w": 8,
  "p": 0.11,
  "phi_a": 0.06197856292169777,
  "E": [
   0.09868001524362956,
   0.02235938907232208,
   0.005026842283661097
  ],
  "se": [
   0.0025218322471612493,
   0.0009012676579479333,
   0.0002997574619714539
  ],
  "nishimori": [
   [
    0.028762594745837474,
    0.028816659056950036
   ],
   [
    0.003747362705187976,
    0.0029367924534763347
   ],
   [
    0.0005158394387556101,
    0.0002948327513675061
   ]
  ],
  "quenched_finiteL": [
   0.15220209572546806,
   0.1243075901252263,
   0.11561504201120948
  ]
 },
 {
  "w": 8,
  "p": 0.115,
  "phi_a": 0.0738813612704619,
  "E": [
   0.07430524451465031,
   0.012875971718478117,
   0.0021011871255918364
  ],
  "se": [
   0.002086762282999992,
   0.0006140670761772988,
   0.0001610412865743584
  ],
  "nishimori": [
   [
    0.018685445540368103,
    0.018584999839635994
   ],
   [
    0.0016456214145744994,
    0.0012970257698298572
   ],
   [
    -0.00010255307269725492,
    8.221787528132678e-05
   ]
  ],
  "quenched_finiteL": [
   0.16786231285792722,
   0.1395840405628656,
   0.12950756956234302
  ]
 },
 {
  "w": 7,
  "p": 0.09,
  "phi_a": 0.03847364188167735,
  "E": [
   0.22759941549050894,
   0.08930632377714601,
   0.03611828225222631
  ],
  "se": [
   0.004370381405419388,
   0.0024472839937899797,
   0.001294467127337492
  ],
  "nishimori": [
   [
    0.11177843111278875,
    0.10910219481812794
   ],
   [
    0.031508568919813254,
    0.02594321630537033
   ],
   [
    0.008069301819099031,
    0.006331465744123624
   ]
  ],
  "quenched_finiteL": [
   0.11109560868334095,
   0.08606403767610128,
   0.07751754669777405
  ]
 },
 {
  "w": 8,
  "p": 0.12,
  "phi_a": 0.08593765845201828,
  "E": [
   0.05717266962587876,
   0.0070494796182489355,
   0.0009572287110265787
  ],
  "se": [
   0.0017372545373446411,
   0.0003863243284184464,
   9.027580682528544e-05
  ],
  "nishimori": [
   [
    0.010133177584494406,
    0.012322874134723511
   ],
   [
    0.0003148529822987266,
    0.000497434623071998
   ],
   [
    -0.0001324441759350591,
    2.5365450699082363e-05
   ]
  ],
  "quenched_finiteL": [
   0.18057158094256243,
   0.15441815747032414,
   0.14300955430491602
  ]
 },
 {
  "w": 7,
  "p": 0.095,
  "phi_a": 0.04708036653370296,
  "E": [
   0.18907371737685996,
   0.06049243491514682,
   0.019846244405421612
  ],
  "se": [
   0.003950033681399063,
   0.00184800482600203,
   0.0008419073019557121
  ],
  "nishimori": [
   [
    0.08602674517965932,
    0.08255716885526583
   ],
   [
    0.014915912508147774,
    0.013904700192743657
   ],
   [
    0.003947192014245849,
    0.0025202971322587685
   ]
  ],
  "quenched_finiteL": [
   0.12201222356418688,
   0.09608193344485909,
   0.08698712048053084
  ]
 },
 {
  "w": 7,
  "p": 0.1,
  "phi_a": 0.05259497512518804,
  "E": [
   0.1439988146523837,
   0.04002648308934281,
   0.011677179910249889
  ],
  "se": [
   0.0033696070864282805,
   0.0014687994693347755,
   0.0006157152560074254
  ],
  "nishimori": [
   [
    0.06090843007158681,
    0.05479841437201462
   ],
   [
    0.010212938769728522,
    0.0080742349918558
   ],
   [
    0.0010499639752139715,
    0.0012736723600972118
   ]
  ],
  "quenched_finiteL": [
   0.13570516594933357,
   0.1093329865223689,
   0.1005114349406761
  ]
 },
 {
  "w": 7,
  "p": 0.105,
  "phi_a": 0.06326464626045795,
  "E": [
   0.11209797750145462,
   0.02391761176426703,
   0.005498627594903278
  ],
  "se": [
   0.002811578951723453,
   0.0009538511828065261,
   0.000337998443145296
  ],
  "nishimori": [
   [
    0.034088003426768855,
    0.03628088516523968
   ],
   [
    0.004367645341618853,
    0.0033015483893304325
   ],
   [
    -3.264687690394883e-05,
    0.0003729637481333635
   ]
  ],
  "quenched_finiteL": [
   0.1474665863542019,
   0.1210666918431358,
   0.11335116635243965
  ]
 },
 {
  "w": 7,
  "p": 0.11,
  "phi_a": 0.0731788506017503,
  "E": [
   0.08443698222996607,
   0.014705783474372855,
   0.002500697485725617
  ],
  "se": [
   0.002280647066030963,
   0.0006308394213789799,
   0.00016345335185708306
  ],
  "nishimori": [
   [
    0.02329303199614363,
    0.022733657087490526
   ],
   [
    0.00121301371993298,
    0.0014101351942924364
   ],
   [
    5.790114911225299e-05,
    8.640448261506064e-05
   ]
  ],
  "quenched_finiteL": [
   0.16187516677186584,
   0.1349416826070319,
   0.12721586193709955
  ]
 },
 {
  "w": 7,
  "p": 0.115,
  "phi_a": 0.08374250791960704,
  "E": [
   0.06610524934020723,
   0.00845280537413405,
   0.0012684103339194496
  ],
  "se": [
   0.001889626084541213,
   0.0004017660755418072,
   0.00011582489362141704
  ],
  "nishimori": [
   [
    0.016793306720289575,
    0.015081964208466634
   ],
   [
    0.0006973643127132651,
    0.0005556978570617851
   ],
   [
    7.813301272475306e-05,
    4.185508272243138e-05
   ]
  ],
  "quenched_finiteL": [
   0.17577784435811702,
   0.14862871391123636,
   0.13988120893483016
  ]
 },
 {
  "w": 6,
  "p": 0.09,
  "phi_a": 0.04748916676241828,
  "E": [
   0.19374549709558064,
   0.061556952916159105,
   0.019913186948931995
  ],
  "se": [
   0.004032961075814435,
   0.001976793825099246,
   0.000892282883881074
  ],
  "nishimori": [
   [
    0.08535056091567018,
    0.08633164276191663
   ],
   [
    0.017710717668289754,
    0.015512399933173753
   ],
   [
    0.003889350263168616,
    0.002785041249064495
   ]
  ],
  "quenched_finiteL": [
   0.12206177532211328,
   0.09999988571262793,
   0.09031077200167244
  ]
 },
 {
  "w": 7,
  "p": 0.12,
  "phi_a": 0.09335948659028132,
  "E": [
   0.04812437335529478,
   0.005249926066618745,
   0.0005323711722527391
  ],
  "se": [
   0.0015599818262978411,
   0.0003161975522495044,
   4.9538210776241634e-05
  ],
  "nishimori": [
   [
    0.009939888319458991,
    0.009616585205978452
   ],
   [
    0.00044470868153273117,
    0.00032750439985069726
   ],
   [
    0.00011484786666806562,
    7.645522045779785e-06
   ]
  ],
  "quenched_finiteL": [
   0.1933203687648127,
   0.164366250549367,
   0.1554371291341703
  ]
 },
 {
  "w": 6,
  "p": 0.095,
  "phi_a": 0.056299776610686185,
  "E": [
   0.15097378565799005,
   0.0399813559927991,
   0.009954129880847632
  ],
  "se": [
   0.003442830414787056,
   0.0013852947586354646,
   0.0005164428359454559
  ],
  "nishimori": [
   [
    0.05995616912516552,
    0.058352327750853146
   ],
   [
    0.007819077581801462,
    0.007355633531931603
   ],
   [
    0.0005988424706118983,
    0.0008992243100829392
   ]
  ],
  "quenched_finiteL": [
   0.13482546951288324,
   0.10984938302686448,
   0.10229347140491352
  ]
 },
 {
  "w": 6,
  "p": 0.1,
  "phi_a": 0.06088515103357896,
  "E": [
   0.12431207840781888,
   0.028868129562817445,
   0.006680593242612998
  ],
  "se": [
   0.002934837204264136,
   0.0011780926884618244,
   0.0004311587108002208
  ],
  "nishimori": [
   [
    0.03756055155930202,
    0.04129330108467051
   ],
   [
    0.006651973669612834,
    0.004997076052277243
   ],
   [
    0.0001221488723812086,
    0.0006023238277699716
   ]
  ],
  "quenched_finiteL": [
   0.14169731593140047,
   0.11936944577687562,
   0.11263945807025226
  ]
 },
 {
  "w": 6,
  "p": 0.105,
  "phi_a": 0.07551385760020488,
  "E": [
   0.09736732710791977,
   0.015128676520788156,
   0.0026880220966279313
  ],
  "se": [
   0.002519951360421583,
   0.0006930586791849846,
   0.00017221525091832223
  ],
  "nishimori": [
   [
    0.029388951255531325,
    0.02853086096481241
   ],
   [
    0.001661687957280658,
    0.0016698678516515538
   ],
   [
    0.00022166789927761292,
    9.619974073854207e-05
   ]
  ],
  "quenched_finiteL": [
   0.15445736270554652,
   0.13409640936228268,
   0.12573499553480547
  ]
 },
 {
  "w": 6,
  "p": 0.11,
  "phi_a": 0.0831352129331873,
  "E": [
   0.07150246773810309,
   0.00944281921916345,
   0.0014089859882424273
  ],
  "se": [
   0.002046391522051474,
   0.0004626295452597309,
   0.000160965059428602
  ],
  "nishimori": [
   [
    0.014486350326527916,
    0.017675757677210916
   ],
   [
    0.0003972602322595828,
    0.000731245123247479
   ],
   [
    8.249795849661859e-05,
    7.971449258562362e-05
   ]
  ],
  "quenched_finiteL": [
   0.17035748483994895,
   0.1479053676592528,
   0.14006440508136275
  ]
 },
 {
  "w": 6,
  "p": 0.115,
  "phi_a": 0.09216896972312794,
  "E": [
   0.054417501763903864,
   0.006059246500622161,
   0.0006411723872876263
  ],
  "se": [
   0.0016511737444177973,
   0.0003413631573347471,
   5.813966096539244e-05
  ],
  "nishimori": [
   [
    0.007712627985514101,
    0.011140388700988553
   ],
   [
    0.0010241937028593396,
    0.0003863008837119438
   ],
   [
    5.3403854704064336e-05,
    1.055176256173245e-05
   ]
  ],
  "quenched_finiteL": [
   0.18483519280165497,
   0.16081610022289458,
   0.1540325889771058
  ]
 },
 {
  "w": 6,
  "p": 0.12,
  "phi_a": 0.10550906503102973,
  "E": [
   0.03851403133726864,
   0.003031706362496088,
   0.0002460497426426032
  ],
  "se": [
   0.0012847368971545135,
   0.00017787263776399174,
   2.5042495132330025e-05
  ],
  "nishimori": [
   [
    0.0068228247998369015,
    0.006434977294578734
   ],
   [
    1.4714053864908131e-05,
    0.00010410726926375993
   ],
   [
    1.4096067470550799e-05,
    1.9419201632128106e-06
   ]
  ],
  "quenched_finiteL": [
   0.20361213214984816,
   0.17740794012947822,
   0.16965427801080046
  ]
 }
]

==> anc/theory/scan_annealed.py <==
"""Annealed rate phi_a = -d ln E|rho_L| / dL on open strips (same fast transfer matrix), plus the
Nishimori check E[rho s] = E[rho^2], for comparison with the quenched rate."""
import json, time
import numpy as np
from multiprocessing import Pool
from fasttm import run
LS = (24, 48, 72); S = 3000
def job(args):
    w, p, seed = args
    o = run(w, p, max(LS), S, np.random.default_rng(seed), checkpoints=LS)
    E = [float(np.mean(np.abs(o[L]["rho"]))) for L in LS]
    se = [float(np.std(np.abs(o[L]["rho"])) / np.sqrt(S)) for L in LS]
    slope = np.polyfit(LS, np.log(E), 1, w=np.array(E) / np.array(se))[0]
    nis = [(float(np.mean(o[L]["rho"] * o[L]["s"])), float(np.mean(o[L]["rho"] ** 2))) for L in LS]
    quen = [float(-np.mean(o[L]["logabs"]) / L) for L in LS]
    return dict(w=w, p=p, phi_a=float(-slope), E=E, se=se, nishimori=nis, quenched_finiteL=quen)
if __name__ == "__main__":
    ps = [0.090, 0.095, 0.100, 0.105, 0.110, 0.115, 0.120]; ws = list(range(6, 13))
    jobs = sorted([(w, p, 7 * w + int(p * 1e4)) for w in ws for p in ps], key=lambda x: -x[0])
    res = []; t0 = time.time()
    with Pool(2) as pool:
        for r in pool.imap_unordered(job, jobs):
            res.append(r); json.dump(res, open("scan_annealed.json", "w"), indent=1)
            print(f"{len(res)}/{len(jobs)} w={r['w']} p={r['p']} phi_a={r['phi_a']:.4f} ({time.time()-t0:.0f}s)", flush=True)
    print("done", time.time() - t0)


==> anc/theory/scan_lowp.json <==
[{"d": 32, "w": 1, "p": 0.002, "n": 4000, "eps": 0.8796275632082741, "se": 1.7556362025312897e-18}, {"d": 48, "w": 1, "p": 0.002, "n": 4000, "eps": 0.8249891641627756, "se": 3.5112724050625794e-18}, {"d": 16, "w": 1, "p": 0.002, "n": 4000, "eps": 0.9378846214797819, "se": 3.5112724050625794e-18}, {"d": 16, "w": 2, "p": 0.002, "n": 4000, "eps": 0.9412624784778727, "se": 0.003704262459302829}, {"d": 32, "w": 2, "p": 0.002, "n": 4000, "eps": 0.8801772032634809, "se": 0.005115040279553965}, {"d": 48, "w": 2, "p": 0.002, "n": 4000, "eps": 0.825091393500927, "se": 0.00598665687319062}, {"d": 16, "w": 3, "p": 0.002, "n": 4000, "eps": 0.9989669141679446, "se": 0.00039106198629215716}, {"d": 32, "w": 3, "p": 0.002, "n": 4000, "eps": 0.9984665179578807, "se": 0.0003832767580417823}, {"d": 16, "w": 4, "p": 0.002, "n": 4000, "eps": 0.9999919216193011, "se": 3.165603886332354e-06}, {"d": 48, "w": 3, "p": 0.002, "n": 4000, "eps": 0.9965584316079891, "se": 0.000744081743881915}, {"d": 32, "w": 4, "p": 0.002, "n": 4000, "eps": 0.9992394475063177, "se": 0.0004317602306907571}, {"d": 48, "w": 4, "p": 0.002, "n": 4000, "eps": 0.99909272630064, "se": 0.00045030048535240393}, {"d": 16, "w": 5, "p": 0.002, "n": 4000, "eps": 0.9999959288088626, "se": 2.015325881991606e-06}, {"d": 32, "w": 5, "p": 0.002, "n": 4000, "eps": 0.9998688619288485, "se": 0.00012608447531519578}, {"d": 48, "w": 5, "p": 0.002, "n": 4000, "eps": 0.9999968463748419, "se": 1.7409952628178869e-06}, {"d": 16, "w": 6, "p": 0.002, "n": 4000, "eps": 0.999999993895015, "se": 3.4704740854717715e-09}, {"d": 32, "w": 6, "p": 0.002, "n": 4000, "eps": 0.9999999915559804, "se": 4.063410991410004e-09}, {"d": 48, "w": 6, "p": 0.002, "n": 4000, "eps": 0.9999999754001531, "se": 9.856696076550008e-09}, {"d": 16, "w": 7, "p": 0.002, "n": 4000, "eps": 0.9999999999751176, "se": 9.996903560922495e-12}, {"d": 32, "w": 7, "p": 0.002, "n": 4000, "eps": 0.9999999999705835, "se": 1.0798869721621693e-11}, {"d": 16, "w": 1, "p": 0.005, "n": 4000, "eps": 0.8514577710948754, "se": 1.7556362025312897e-18}, {"d": 32, "w": 1, "p": 0.005, "n": 4000, "eps": 0.7249803359578533, "se": 1.7556362025312897e-18}, {"d": 48, "w": 1, "p": 0.005, "n": 4000, "eps": 0.6172901409422878, "se": 1.7556362025312897e-18}, {"d": 16, "w": 2, "p": 0.005, "n": 4000, "eps": 0.8575000429062709, "se": 0.005476540195426345}, {"d": 32, "w": 2, "p": 0.005, "n": 4000, "eps": 0.7279951122480052, "se": 0.006971570374200512}, {"d": 48, "w": 2, "p": 0.005, "n": 4000, "eps": 0.6042951036983082, "se": 0.0076513610064850735}, {"d": 16, "w": 3, "p": 0.005, "n": 4000, "eps": 0.9940428033792146, "se": 0.0008897467259256711}, {"d": 32, "w": 3, "p": 0.005, "n": 4000, "eps": 0.986649353480964, "se": 0.0013593481161592764}, {"d": 48, "w": 3, "p": 0.005, "n": 4000, "eps": 0.9792553234557102, "se": 0.0016865276670162714}, {"d": 16, "w": 4, "p": 0.005, "n": 4000, "eps": 0.9975938240784662, "se": 0.0007310485350660507}, {"d": 32, "w": 4, "p": 0.005, "n": 4000, "eps": 0.9930238369890344, "se": 0.0012710718264666051}, {"d": 48, "w": 4, "p": 0.005, "n": 4000, "eps": 0.991315649808275, "se": 0.0013750561880192357}, {"d": 16, "w": 5, "p": 0.005, "n": 4000, "eps": 0.999573003412241, "se": 0.00028099903515788164}, {"d": 32, "w": 5, "p": 0.005, "n": 4000, "eps": 0.9995315062772918, "se": 0.00028106157424488134}, {"d": 48, "w": 5, "p": 0.005, "n": 4000, "eps": 0.9998368838613956, "se": 2.768560947246378e-05}, {"d": 16, "w": 6, "p": 0.005, "n": 4000, "eps": 0.9999873139149232, "se": 9.916264959032941e-06}, {"d": 32, "w": 6, "p": 0.005, "n": 4000, "eps": 0.9999931353297258, "se": 3.3368203925246525e-06}, {"d": 48, "w": 7, "p": 0.002, "n": 4000, "eps": 0.9999999999172875, "se": 1.9055720264104072e-11}, {"d": 48, "w": 6, "p": 0.005, "n": 4000, "eps": 0.9997391471824032, "se": 0.00025003801945031474}, {"d": 16, "w": 7, "p": 0.005, "n": 4000, "eps": 0.9999999704349941, "se": 1.8416416643877995e-08}, {"d": 32, "w": 7, "p": 0.005, "n": 4000, "eps": 0.9999901478220704, "se": 9.720448231108632e-06}, {"d": 16, "w": 1, "p": 0.01, "n": 4000, "eps": 0.7237977205924954, "se": 3.5112724050625794e-18}, {"d": 32, "w": 1, "p": 0.01, "n": 4000, "eps": 0.5238831403348925, "se": 1.7556362025312897e-18}, {"d": 48, "w": 1, "p": 0.01, "n": 4000, "eps": 0.3791854228312337, "se": 1.7556362025312897e-18}, {"d": 16, "w": 2, "p": 0.01, "n": 4000, "eps": 0.7187013230097786, "se": 0.006974451556652308}, {"d": 32, "w": 2, "p": 0.01, "n": 4000, "eps": 0.5416059737385838, "se": 0.007699080230585441}, {"d": 48, "w": 2, "p": 0.01, "n": 4000, "eps": 0.38321596304571515, "se": 0.007479554793693471}, {"d": 16, "w": 3, "p": 0.01, "n": 4000, "eps": 0.974943963259361, "se": 0.0018056363802783529}, {"d": 32, "w": 3, "p": 0.01, "n": 4000, "eps": 0.9483443629950482, "se": 0.0026085686805687367}, {"d": 48, "w": 3, "p": 0.01, "n": 4000, "eps": 0.9208595302585054, "se": 0.003158385945981111}, {"d": 16, "w": 4, "p": 0.01, "n": 4000, "eps": 0.9910926639288227, "se": 0.0013037267914160473}, {"d": 32, "w": 4, "p": 0.01, "n": 4000, "eps": 0.9792204253099783, "se": 0.0020352305565261267}, {"d": 48, "w": 4, "p": 0.01, "n": 4000, "eps": 0.9675537235616684, "se": 0.002568498616192931}, {"d": 16, "w": 5, "p": 0.01, "n": 4000, "eps": 0.9989675280182458, "se": 0.0003317506854548125}, {"d": 32, "w": 5, "p": 0.01, "n": 4000, "eps": 0.9966566002502957, "se": 0.0007438571663412209}, {"d": 48, "w": 5, "p": 0.01, "n": 4000, "eps": 0.994959734367159, "se": 0.0008759479272666655}, {"d": 16, "w": 6, "p": 0.01, "n": 4000, "eps": 0.9994428734915071, "se": 0.0003505629395822869}, {"d": 32, "w": 6, "p": 0.01, "n": 4000, "eps": 0.9993591764573703, "se": 0.00030031867355442924}, {"d": 48, "w": 6, "p": 0.01, "n": 4000, "eps": 0.998181328369191, "se": 0.0005749363429596284}, {"d": 48, "w": 7, "p": 0.005, "n": 4000, "eps": 0.9999985917071162, "se": 1.2758546187889153e-06}, {"d": 16, "w": 7, "p": 0.01, "n": 4000, "eps": 0.9999508591779213, "se": 2.2599151397208455e-05}, {"d": 32, "w": 7, "p": 0.01, "n": 4000, "eps": 0.9999526676600711, "se": 1.5145846593485577e-05}, {"d": 16, "w": 1, "p": 0.02, "n": 4000, "eps": 0.5204029246664722, "se": 3.5112724050625794e-18}, {"d": 32, "w": 1, "p": 0.02, "n": 4000, "eps": 0.270819204001418, "se": 1.7556362025312897e-18}, {"d": 48, "w": 1, "p": 0.02, "n": 4000, "eps": 0.14093510581818403, "se": 0.0}, {"d": 16, "w": 2, "p": 0.02, "n": 4000, "eps": 0.526986393088348, "se": 0.0075430157770390634}, {"d": 32, "w": 2, "p": 0.02, "n": 4000, "eps": 0.2774299404013857, "se": 0.006663811440670684}, {"d": 48, "w": 2, "p": 0.02, "n": 4000, "eps": 0.13600803039752754, "se": 0.005042904704993993}, {"d": 16, "w": 3, "p": 0.02, "n": 4000, "eps": 0.8967099974308772, "se": 0.0035578941909024187}, {"d": 32, "w": 3, "p": 0.02, "n": 4000, "eps": 0.8115858687594386, "se": 0.004459061168147982}, {"d": 48, "w": 3, "p": 0.02, "n": 4000, "eps": 0.7300511046670892, "se": 0.004977726694474579}, {"d": 16, "w": 4, "p": 0.02, "n": 4000, "eps": 0.9561588412681888, "se": 0.0027140429646111204}, {"d": 32, "w": 4, "p": 0.02, "n": 4000, "eps": 0.9100746107161851, "se": 0.0037900792362737593}, {"d": 48, "w": 4, "p": 0.02, "n": 4000, "eps": 0.8706800822751299, "se": 0.004434266708382248}, {"d": 16, "w": 5, "p": 0.02, "n": 4000, "eps": 0.9866248268484605, "se": 0.0013907847493242827}, {"d": 32, "w": 5, "p": 0.02, "n": 4000, "eps": 0.9755179614455798, "se": 0.0017726292799124892}, {"d": 48, "w": 5, "p": 0.02, "n": 4000, "eps": 0.9592507765136533, "se": 0.0023119859638466617}, {"d": 16, "w": 6, "p": 0.02, "n": 4000, "eps": 0.9941995326017059, "se": 0.0009305206906407465}, {"d": 32, "w": 6, "p": 0.02, "n": 4000, "eps": 0.9888184825020371, "se": 0.001339396698825493}, {"d": 48, "w": 7, "p": 0.01, "n": 4000, "eps": 0.9998841251986558, "se": 4.037130517983833e-05}, {"d": 48, "w": 6, "p": 0.02, "n": 4000, "eps": 0.9841369730780384, "se": 0.001526723316430105}, {"d": 16, "w": 7, "p": 0.02, "n": 4000, "eps": 0.9984684987787307, "se": 0.0004297034957096437}, {"d": 32, "w": 7, "p": 0.02, "n": 4000, "eps": 0.9973924355532883, "se": 0.0005345843983090418}, {"d": 16, "w": 1, "p": 0.03, "n": 4000, "eps": 0.37157429083410054, "se": 8.778181012656449e-19}, {"d": 32, "w": 1, "p": 0.03, "n": 4000, "eps": 0.1380674536088648, "se": 4.389090506328224e-19}, {"d": 48, "w": 1, "p": 0.03, "n": 4000, "eps": 0.051302316161984, "se": 0.0}, {"d": 16, "w": 2, "p": 0.03, "n": 4000, "eps": 0.373542913200129, "se": 0.007079811928106811}, {"d": 32, "w": 2, "p": 0.03, "n": 4000, "eps": 0.12981702098512535, "se": 0.004727926681751953}, {"d": 48, "w": 2, "p": 0.03, "n": 4000, "eps": 0.04684628094798115, "se": 0.0028473677083665373}, {"d": 16, "w": 3, "p": 0.03, "n": 4000, "eps": 0.7960707583505697, "se": 0.004562025191508776}, {"d": 32, "w": 3, "p": 0.03, "n": 4000, "eps": 0.6388249725400722, "se": 0.005246229268488971}, {"d": 48, "w": 3, "p": 0.03, "n": 4000, "eps": 0.5051878503640566, "se": 0.005278398973340183}, {"d": 16, "w": 4, "p": 0.03, "n": 4000, "eps": 0.8952032134412848, "se": 0.0038318785139159423}, {"d": 32, "w": 4, "p": 0.03, "n": 4000, "eps": 0.7925209393783081, "se": 0.005081866351923263}, {"d": 48, "w": 4, "p": 0.03, "n": 4000, "eps": 0.7011332059473869, "se": 0.005625663146529723}, {"d": 16, "w": 5, "p": 0.03, "n": 4000, "eps": 0.9613365012680465, "se": 0.002136061867301908}, {"d": 32, "w": 5, "p": 0.03, "n": 4000, "eps": 0.9158725173679915, "se": 0.0031212650968986937}, {"d": 48, "w": 5, "p": 0.03, "n": 4000, "eps": 0.8735996089920971, "se": 0.0037682252046323736}, {"d": 16, "w": 6, "p": 0.03, "n": 4000, "eps": 0.9813306440494184, "se": 0.001487170337895392}, {"d": 32, "w": 6, "p": 0.03, "n": 4000, "eps": 0.9595577970068988, "se": 0.0023258659014306847}, {"d": 48, "w": 6, "p": 0.03, "n": 4000, "eps": 0.9367425064615483, "se": 0.002834893286130435}, {"d": 48, "w": 7, "p": 0.02, "n": 4000, "eps": 0.9953964060298642, "se": 0.0007397926680088978}, {"d": 16, "w": 7, "p": 0.03, "n": 4000, "eps": 0.9916560478730995, "se": 0.0009794503293456083}, {"d": 32, "w": 7, "p": 0.03, "n": 4000, "eps": 0.9792378053548787, "se": 0.0016452142424375447}, {"d": 48, "w": 7, "p": 0.03, "n": 4000, "eps": 0.9711826133790384, "se": 0.0018987363963092086}]

==> anc/theory/scan_lowp.py <==
"""phi(w,p) at hardware-relevant noise (bit-flip, torus strip), for the guard-band design rule."""
import json, time, numpy as np
from multiprocessing import Pool
from scan import job
if __name__ == "__main__":
    ps = [0.002, 0.005, 0.01, 0.02, 0.03]
    ws = [1, 2, 3, 4, 5, 6, 7]
    ds = [16, 32, 48]
    jobs = [(d, w, p, 4000, 7000 * w + d + int(p * 1e5)) for p in ps for w in ws for d in ds]
    t0 = time.time(); res = []
    with Pool(2) as pool:
        for r in pool.imap_unordered(job, jobs):
            res.append(r)
            if len(res) % 15 == 0:
                print(len(res), "/", len(jobs), f"{time.time()-t0:.0f}s", flush=True); json.dump(res, open("scan_lowp.json", "w"))
    json.dump(res, open("scan_lowp.json", "w")); print("done", time.time() - t0)


==> anc/theory/scan_quenched.json <==
[
 {
  "w": 16,
  "p": 0.095,
  "phi_q": 0.023576945161291635,
  "se": 0.0008450541439254979,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.09,
  "phi_q": 0.01677952958515687,
  "se": 0.0006007181935826298,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.1,
  "phi_q": 0.031039549709406932,
  "se": 0.0008932477193352058,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.105,
  "phi_q": 0.041675185559502365,
  "se": 0.0010493618498746448,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.11,
  "phi_q": 0.049272481915249314,
  "se": 0.0008980422004480985,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.115,
  "phi_q": 0.06253685789835894,
  "se": 0.0013278681623691575,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.09,
  "phi_q": 0.01830608679391791,
  "se": 0.00036954062770811754,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.12,
  "phi_q": 0.07708458975542104,
  "se": 0.001031733414763375,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.095,
  "phi_q": 0.02762362512420452,
  "se": 0.0007740006942178124,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.1,
  "phi_q": 0.03514859368094092,
  "se": 0.0011623098007860772,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.105,
  "phi_q": 0.043346803572713685,
  "se": 0.0009891302058821561,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.11,
  "phi_q": 0.053515570933577956,
  "se": 0.000949156162822473,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.115,
  "phi_q": 0.06563720783641869,
  "se": 0.0010809610491072966,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.09,
  "phi_q": 0.021645880479647037,
  "se": 0.0009950225261002564,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.12,
  "phi_q": 0.07960447147524087,
  "se": 0.0007756148170857122,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.095,
  "phi_q": 0.028869311880172516,
  "se": 0.0008328142867696101,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.1,
  "phi_q": 0.03994763113564451,
  "se": 0.0008442809875806503,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.105,
  "phi_q": 0.04629853443176876,
  "se": 0.0013855807629844109,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.11,
  "phi_q": 0.05786087118453448,
  "se": 0.0012211620437938074,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.115,
  "phi_q": 0.07050706216997624,
  "se": 0.0009487646768073433,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.09,
  "phi_q": 0.025051194530693884,
  "se": 0.000921032588114159,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.12,
  "phi_q": 0.08206195541633823,
  "se": 0.001191044972811428,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.095,
  "phi_q": 0.03182538702608645,
  "se": 0.0007826039376215335,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.1,
  "phi_q": 0.04015291051448696,
  "se": 0.0008865335752563905,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.105,
  "phi_q": 0.05161858191292966,
  "se": 0.0010154283195001393,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.11,
  "phi_q": 0.06287408496619139,
  "se": 0.0008099905182571508,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.115,
  "phi_q": 0.0747284890256243,
  "se": 0.0007916497812204326,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.09,
  "phi_q": 0.027220982336254224,
  "se": 0.0007947777013695865,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.12,
  "phi_q": 0.08679683398333637,
  "se": 0.0013495674960299808,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.095,
  "phi_q": 0.03483693348533552,
  "se": 0.0009974886958501667,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.1,
  "phi_q": 0.045933987700636066,
  "se": 0.0008872946535349611,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.105,
  "phi_q": 0.056268346723321094,
  "se": 0.0012807568072402526,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.11,
  "phi_q": 0.06438663833920925,
  "se": 0.0008692397809183559,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.115,
  "phi_q": 0.07821885671261396,
  "se": 0.0014278851922377407,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.09,
  "phi_q": 0.034283926831089995,
  "se": 0.0010273308813721334,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.12,
  "phi_q": 0.09345215121498851,
  "se": 0.0011223673028390548,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.095,
  "phi_q": 0.040059906614177326,
  "se": 0.001058179593093528,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.1,
  "phi_q": 0.05084008376477179,
  "se": 0.0011405418372989857,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.105,
  "phi_q": 0.06048955804548742,
  "se": 0.0013655540186303353,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.11,
  "phi_q": 0.0727212381270353,
  "se": 0.00113284869308144,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.115,
  "phi_q": 0.08449285925807945,
  "se": 0.0012535416738457717,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.09,
  "phi_q": 0.038944237140060414,
  "se": 0.0008961254880194104,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.12,
  "phi_q": 0.10085178507929743,
  "se": 0.0008864732410063866,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.095,
  "phi_q": 0.04856488199761967,
  "se": 0.0008451163607152572,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.1,
  "phi_q": 0.05726949979263543,
  "se": 0.0013868933374119453,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.105,
  "phi_q": 0.06894796663070478,
  "se": 0.0009988300580127014,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.11,
  "phi_q": 0.07879231902219934,
  "se": 0.0013514379213607594,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.115,
  "phi_q": 0.09251650124417475,
  "se": 0.0019391485066213522,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.12,
  "phi_q": 0.10444127084323339,
  "se": 0.001168230156477626,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.09,
  "phi_q": 0.04399998807340118,
  "se": 0.0007564005590042891,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.095,
  "phi_q": 0.05412282397759445,
  "se": 0.000724583233771567,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.1,
  "phi_q": 0.0636614206306864,
  "se": 0.001036067599168091,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.105,
  "phi_q": 0.07677487915597161,
  "se": 0.0010025676035817052,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.11,
  "phi_q": 0.08721224401378447,
  "se": 0.0010505077199179519,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.115,
  "phi_q": 0.09843782395001274,
  "se": 0.0015567409823514212,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.12,
  "phi_q": 0.11209884878081416,
  "se": 0.001443904831099695,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.09,
  "phi_q": 0.05170028100502391,
  "se": 0.001183102880208315,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.095,
  "phi_q": 0.06317405280942753,
  "se": 0.0013042824040964446,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.1,
  "phi_q": 0.07280170824012738,
  "se": 0.0009706860421202758,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.105,
  "phi_q": 0.08633075678843068,
  "se": 0.0011078817777553322,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.11,
  "phi_q": 0.09857982517123862,
  "se": 0.001578865045069777,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.115,
  "phi_q": 0.1104174348032087,
  "se": 0.0017231392577614676,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.12,
  "phi_q": 0.12387341784746009,
  "se": 0.0012985140700631993,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.09,
  "phi_q": 0.06354205671999671,
  "se": 0.0009797202970135328,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.095,
  "phi_q": 0.07201188535433126,
  "se": 0.0017267253025011042,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.1,
  "phi_q": 0.08493593517921572,
  "se": 0.001367267193160255,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.105,
  "phi_q": 0.09529353970834553,
  "se": 0.0014479067313920135,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.11,
  "phi_q": 0.10880395162973958,
  "se": 0.0010925240983119756,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.115,
  "phi_q": 0.12109782739152858,
  "se": 0.00199048112555126,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.12,
  "phi_q": 0.1371175284964046,
  "se": 0.001044925525652626,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.09,
  "phi_q": 0.07414581892748934,
  "se": 0.0014690747408463239,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.095,
  "phi_q": 0.08491631017001731,
  "se": 0.0014095028497576132,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.1,
  "phi_q": 0.09714033059552508,
  "se": 0.0012649248315690744,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.105,
  "phi_q": 0.11001809266271394,
  "se": 0.0010905056917709835,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.11,
  "phi_q": 0.12605675938921618,
  "se": 0.0018876342540233224,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.115,
  "phi_q": 0.1393414359303417,
  "se": 0.0018443720426914963,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.12,
  "phi_q": 0.15503946978366148,
  "se": 0.0014362768213286197,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.09,
  "phi_q": 0.09188599408851086,
  "se": 0.0012106186508954158,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.095,
  "phi_q": 0.10688918337732747,
  "se": 0.001586861164716481,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.1,
  "phi_q": 0.11625150004673038,
  "se": 0.0017456090315061596,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.11,
  "phi_q": 0.1440869412500701,
  "se": 0.0013866503789885716,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.105,
  "phi_q": 0.13242027550888075,
  "se": 0.0013895639348262085,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.12,
  "phi_q": 0.1785364575182634,
  "se": 0.0016819306551340034,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.115,
  "phi_q": 0.15836096739761513,
  "se": 0.001373853405222004,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.09,
  "phi_q": 0.13053259693209546,
  "se": 0.0016597168714823978,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.095,
  "phi_q": 0.1389039428614911,
  "se": 0.0019824588296282666,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.1,
  "phi_q": 0.1536225008625049,
  "se": 0.0011301207670601744,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.105,
  "phi_q": 0.16586997206405352,
  "se": 0.0020210577032255665,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.11,
  "phi_q": 0.17874253107703375,
  "se": 0.001817616173460221,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.115,
  "phi_q": 0.1950641170438973,
  "se": 0.0017969136568997772,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.12,
  "phi_q": 0.20889512930925364,
  "se": 0.0019266725326328156,
  "chains": 16,
  "L": 3000,
  "burn": 300
 }
]

==> anc/theory/scan_quenched.py <==
"""Quenched rate phi_q(w,p) = Lyapunov gap gamma_+ - gamma_- of the two transfer products, long open strips."""
import json, time, sys
import numpy as np
from multiprocessing import Pool
from fasttm import FastStrip, sample_columns

BURN, L, S = 300, 3000, 16

def job(args):
    w, p, seed = args
    rng = np.random.default_rng(seed); fs = FastStrip(w, p)
    Vp = np.broadcast_to(fs.rpop, (S, fs.m)).copy(); Vm = Vp.copy()
    lp = np.zeros(S); lm = np.zeros(S); lp0 = lm0 = None
    for j, (sig, _) in enumerate(sample_columns(rng, S, w, p, BURN + L), start=1):
        Vp = fs.step(Vp, sig, +1); Vm = fs.step(Vm, sig, -1)
        a = np.abs(Vp).max(1); b = np.abs(Vm).max(1); b = np.where(b > 0, b, 1e-300)
        Vp /= a[:, None]; Vm /= b[:, None]; lp += np.log(a); lm += np.log(b)
        if j == BURN: lp0, lm0 = lp.copy(), lm.copy()
    g = ((lp - lp0) - (lm - lm0)) / L
    return dict(w=w, p=p, phi_q=float(g.mean()), se=float(g.std(ddof=1) / np.sqrt(S)), chains=S, L=L, burn=BURN)

if __name__ == "__main__":
    ps = [0.090, 0.095, 0.100, 0.105, 0.110, 0.115, 0.120]
    ws = list(range(4, 17))
    jobs = sorted([(w, p, 1000 * w + int(p * 1e4)) for w in ws for p in ps], key=lambda x: -x[0])  # big first
    res = []; t0 = time.time()
    with Pool(2) as pool:
        for r in pool.imap_unordered(job, jobs):
            res.append(r); json.dump(res, open("scan_quenched.json", "w"), indent=1)
            print(f"{len(res)}/{len(jobs)} w={r['w']} p={r['p']}: phi_q={r['phi_q']:.5f}±{r['se']:.5f}  ({time.time()-t0:.0f}s)", flush=True)
    print("done", time.time() - t0)


==> anc/theory/scan_quenched_merged.json <==
[
 {
  "w": 16,
  "p": 0.095,
  "phi_q": 0.023576945161291635,
  "se": 0.0008450541439254979,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.09,
  "phi_q": 0.01677952958515687,
  "se": 0.0006007181935826298,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.1,
  "phi_q": 0.031618238137931305,
  "se": 0.0004398528183065154,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.105,
  "phi_q": 0.041410921628911634,
  "se": 0.0004522012219981034,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.11,
  "phi_q": 0.05053227819085018,
  "se": 0.0005140069847499689,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.115,
  "phi_q": 0.062507240608332,
  "se": 0.0005217433658182976,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.09,
  "phi_q": 0.01830608679391791,
  "se": 0.00036954062770811754,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 16,
  "p": 0.12,
  "phi_q": 0.07708458975542104,
  "se": 0.001031733414763375,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.095,
  "phi_q": 0.02762362512420452,
  "se": 0.0007740006942178124,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.1,
  "phi_q": 0.03547216847623472,
  "se": 0.0005292784714759928,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.105,
  "phi_q": 0.043907263002635005,
  "se": 0.0004991558961793571,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.11,
  "phi_q": 0.05437777472270164,
  "se": 0.00052046493411404,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.115,
  "phi_q": 0.06594408616132863,
  "se": 0.0006319571821600657,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.09,
  "phi_q": 0.021645880479647037,
  "se": 0.0009950225261002564,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 15,
  "p": 0.12,
  "phi_q": 0.07960447147524087,
  "se": 0.0007756148170857122,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.095,
  "phi_q": 0.028869311880172516,
  "se": 0.0008328142867696101,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.1,
  "phi_q": 0.0378282881900463,
  "se": 0.0005128337490485878,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.105,
  "phi_q": 0.04675161971629706,
  "se": 0.0005690456065591582,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.11,
  "phi_q": 0.057582372633855836,
  "se": 0.000532980136904718,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.115,
  "phi_q": 0.06966132758874405,
  "se": 0.0005954402974942299,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.09,
  "phi_q": 0.025051194530693884,
  "se": 0.000921032588114159,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 14,
  "p": 0.12,
  "phi_q": 0.08206195541633823,
  "se": 0.001191044972811428,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.095,
  "phi_q": 0.03182538702608645,
  "se": 0.0007826039376215335,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.1,
  "phi_q": 0.04042365801111983,
  "se": 0.0004631434168053185,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.105,
  "phi_q": 0.05133667562734527,
  "se": 0.0005885563681042323,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.11,
  "phi_q": 0.06181738436612692,
  "se": 0.0005998390032441861,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.115,
  "phi_q": 0.07442840241881551,
  "se": 0.0006038419757107412,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.09,
  "phi_q": 0.027220982336254224,
  "se": 0.0007947777013695865,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 13,
  "p": 0.12,
  "phi_q": 0.08679683398333637,
  "se": 0.0013495674960299808,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.095,
  "phi_q": 0.03483693348533552,
  "se": 0.0009974886958501667,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.1,
  "phi_q": 0.04528980407120582,
  "se": 0.0005325771197538673,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.105,
  "phi_q": 0.054804705948521965,
  "se": 0.0005685061420865775,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.11,
  "phi_q": 0.06533282637963592,
  "se": 0.0005782654217619935,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.115,
  "phi_q": 0.07944292255624319,
  "se": 0.0007353667179485011,
  "chains": 64,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.09,
  "phi_q": 0.034283926831089995,
  "se": 0.0010273308813721334,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 12,
  "p": 0.12,
  "phi_q": 0.09345215121498851,
  "se": 0.0011223673028390548,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.095,
  "phi_q": 0.040059906614177326,
  "se": 0.001058179593093528,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.1,
  "phi_q": 0.05084008376477179,
  "se": 0.0011405418372989857,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.105,
  "phi_q": 0.06048955804548742,
  "se": 0.0013655540186303353,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.11,
  "phi_q": 0.0727212381270353,
  "se": 0.00113284869308144,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.115,
  "phi_q": 0.08449285925807945,
  "se": 0.0012535416738457717,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.09,
  "phi_q": 0.038944237140060414,
  "se": 0.0008961254880194104,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 11,
  "p": 0.12,
  "phi_q": 0.10085178507929743,
  "se": 0.0008864732410063866,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.095,
  "phi_q": 0.04856488199761967,
  "se": 0.0008451163607152572,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.1,
  "phi_q": 0.05726949979263543,
  "se": 0.0013868933374119453,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.105,
  "phi_q": 0.06894796663070478,
  "se": 0.0009988300580127014,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.11,
  "phi_q": 0.07879231902219934,
  "se": 0.0013514379213607594,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.115,
  "phi_q": 0.09251650124417475,
  "se": 0.0019391485066213522,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 10,
  "p": 0.12,
  "phi_q": 0.10444127084323339,
  "se": 0.001168230156477626,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.09,
  "phi_q": 0.04399998807340118,
  "se": 0.0007564005590042891,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.095,
  "phi_q": 0.05412282397759445,
  "se": 0.000724583233771567,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.1,
  "phi_q": 0.0636614206306864,
  "se": 0.001036067599168091,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.105,
  "phi_q": 0.07677487915597161,
  "se": 0.0010025676035817052,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.11,
  "phi_q": 0.08721224401378447,
  "se": 0.0010505077199179519,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.115,
  "phi_q": 0.09843782395001274,
  "se": 0.0015567409823514212,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 9,
  "p": 0.12,
  "phi_q": 0.11209884878081416,
  "se": 0.001443904831099695,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.09,
  "phi_q": 0.05170028100502391,
  "se": 0.001183102880208315,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.095,
  "phi_q": 0.06317405280942753,
  "se": 0.0013042824040964446,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.1,
  "phi_q": 0.07280170824012738,
  "se": 0.0009706860421202758,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.105,
  "phi_q": 0.08633075678843068,
  "se": 0.0011078817777553322,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.11,
  "phi_q": 0.09857982517123862,
  "se": 0.001578865045069777,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.115,
  "phi_q": 0.1104174348032087,
  "se": 0.0017231392577614676,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 8,
  "p": 0.12,
  "phi_q": 0.12387341784746009,
  "se": 0.0012985140700631993,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.09,
  "phi_q": 0.06354205671999671,
  "se": 0.0009797202970135328,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.095,
  "phi_q": 0.07201188535433126,
  "se": 0.0017267253025011042,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.1,
  "phi_q": 0.08493593517921572,
  "se": 0.001367267193160255,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.105,
  "phi_q": 0.09529353970834553,
  "se": 0.0014479067313920135,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.11,
  "phi_q": 0.10880395162973958,
  "se": 0.0010925240983119756,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.115,
  "phi_q": 0.12109782739152858,
  "se": 0.00199048112555126,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 7,
  "p": 0.12,
  "phi_q": 0.1371175284964046,
  "se": 0.001044925525652626,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.09,
  "phi_q": 0.07414581892748934,
  "se": 0.0014690747408463239,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.095,
  "phi_q": 0.08491631017001731,
  "se": 0.0014095028497576132,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.1,
  "phi_q": 0.09714033059552508,
  "se": 0.0012649248315690744,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.105,
  "phi_q": 0.11001809266271394,
  "se": 0.0010905056917709835,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.11,
  "phi_q": 0.12605675938921618,
  "se": 0.0018876342540233224,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.115,
  "phi_q": 0.1393414359303417,
  "se": 0.0018443720426914963,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 6,
  "p": 0.12,
  "phi_q": 0.15503946978366148,
  "se": 0.0014362768213286197,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.09,
  "phi_q": 0.09188599408851086,
  "se": 0.0012106186508954158,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.095,
  "phi_q": 0.10688918337732747,
  "se": 0.001586861164716481,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.1,
  "phi_q": 0.11625150004673038,
  "se": 0.0017456090315061596,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.11,
  "phi_q": 0.1440869412500701,
  "se": 0.0013866503789885716,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.105,
  "phi_q": 0.13242027550888075,
  "se": 0.0013895639348262085,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.12,
  "phi_q": 0.1785364575182634,
  "se": 0.0016819306551340034,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 5,
  "p": 0.115,
  "phi_q": 0.15836096739761513,
  "se": 0.001373853405222004,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.09,
  "phi_q": 0.13053259693209546,
  "se": 0.0016597168714823978,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.095,
  "phi_q": 0.1389039428614911,
  "se": 0.0019824588296282666,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.1,
  "phi_q": 0.1536225008625049,
  "se": 0.0011301207670601744,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.105,
  "phi_q": 0.16586997206405352,
  "se": 0.0020210577032255665,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.11,
  "phi_q": 0.17874253107703375,
  "se": 0.001817616173460221,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.115,
  "phi_q": 0.1950641170438973,
  "se": 0.0017969136568997772,
  "chains": 16,
  "L": 3000,
  "burn": 300
 },
 {
  "w": 4,
  "p": 0.12,
  "phi_q": 0.20889512930925364,
  "se": 0.0019266725326328156,
  "chains": 16,
  "L": 3000,
  "burn": 300
 }
]

==> anc/theory/scan_quenched_more.json <==
[{"w": 16, "p": 0.1, "seed": 917000, "gaps": [0.031104227056170202, 0.03024952418057425, 0.029000733811889706, 0.02934410636816392, 0.02571995563336592, 0.03631357593515167, 0.029516593105767243, 0.02949940393548665, 0.03343352664048143, 0.037711695258867015, 0.030221579713712345, 0.03008881195583126, 0.02907905107772846, 0.027219267692904395, 0.03404136888600503, 0.030887322365191722]}, {"w": 16, "p": 0.1, "seed": 917017, "gaps": [0.03383723001214518, 0.030752109596372368, 0.027646348490504048, 0.035348277391356535, 0.03662272946694247, 0.03700243290859362, 0.03848595390912306, 0.029540520398553174, 0.02439367937735248, 0.03551888591605651, 0.03387956213203749, 0.02767593365046317, 0.028312123237453003, 0.03350518415832751, 0.02679093533726882, 0.032660411470427184]}, {"w": 16, "p": 0.1, "seed": 917034, "gaps": [0.029585948209012714, 0.03225931854114242, 0.04125009776326866, 0.033043730197681725, 0.030578449637302885, 0.03240957517953817, 0.0321231901327216, 0.03286645435163761, 0.029069279574567796, 0.03381859832321061, 0.03153573063924887, 0.027262337775013294, 0.03454914525589265, 0.03522166364111278, 0.03321373208394289, 0.03274413310153007]}, {"w": 16, "p": 0.105, "seed": 917050, "gaps": [0.04021822606164157, 0.04405680167984368, 0.03896786164442953, 0.05109741156867434, 0.036225336569095816, 0.03812200858105037, 0.044974953458020536, 0.040948902775260046, 0.04050467799872422, 0.04001440577760634, 0.0403381940047384, 0.04033796102165494, 0.03842173492628596, 0.041551789932101506, 0.047791639440822715, 0.03846009073124151]}, {"w": 16, "p": 0.105, "seed": 917067, "gaps": [0.040538584037706944, 0.041681154028088106, 0.0442630677893964, 0.04333450567733598, 0.03995693548108951, 0.04692132933977094, 0.03387524160938968, 0.04436840515284105, 0.047478026452105644, 0.0374807597626556, 0.03982527618095992, 0.04341885916391523, 0.03737072112189708, 0.04481805971695091, 0.04322552550481487, 0.042048327868248934]}, {"w": 16, "p": 0.105, "seed": 917084, "gaps": [0.040723499273646664, 0.03982218122978944, 0.04435489406431528, 0.04517447615987294, 0.04053180187975765, 0.03657748028137576, 0.039441692435949034, 0.03780468486093135, 0.04169299795229017, 0.042575335862541884, 0.034949756668257274, 0.04240629200047988, 0.045015144658180364, 0.041667547134607956, 0.03959161560175441, 0.03852984017619868]}, {"w": 16, "p": 0.11, "seed": 917100, "gaps": [0.05489908292232091, 0.049655557013490885, 0.04773222646930056, 0.04946170653626602, 0.04653955520203939, 0.05274350878707931, 0.051410976947205804, 0.060040718910369224, 0.04875015267184062, 0.04900200885409625, 0.04919941174707734, 0.04647589967199383, 0.05749507785553336, 0.05629211736161354, 0.05848522679769545, 0.05004650999119622]}, {"w": 16, "p": 0.11, "seed": 917117, "gaps": [0.054798103422238155, 0.043747407955051436, 0.04695026497583785, 0.05364819105879603, 0.052636747045028943, 0.05146105325233172, 0.047176082949467554, 0.053432937092563706, 0.054777606731156996, 0.05170874850568544, 0.04576790772398272, 0.058618885605123065, 0.050766276518808204, 0.054270507687315936, 0.05156008408491895, 0.05107556382159843]}, {"w": 16, "p": 0.11, "seed": 917134, "gaps": [0.058655264651769054, 0.04507667105159877, 0.04847343099234483, 0.04636239025243716, 0.05861540733876003, 0.050569136915624764, 0.046108390627224556, 0.04579846548315375, 0.05083487521883823, 0.050174934084312554, 0.04358019294383545, 0.049491852669600725, 0.049283961616174564, 0.04945839947905067, 0.04785156734231532, 0.05474504673435877]}, {"w": 16, "p": 0.115, "seed": 917150, "gaps": [0.06187631886569094, 0.06345368362294297, 0.06235877846126823, 0.06502497666514621, 0.06160651011254716, 0.06333136322929264, 0.06608941608428237, 0.06077265948443649, 0.06651741076270021, 0.06414894368569428, 0.06448932000094404, 0.056372982764447445, 0.0629963553978984, 0.05928363754936072, 0.06545798003381666, 0.06334155510495838]}, {"w": 16, "p": 0.115, "seed": 917167, "gaps": [0.06454790240151488, 0.06090595110470531, 0.0571734057649428, 0.058614578678013764, 0.062023283804520664, 0.06757790358009515, 0.06213756200202139, 0.06373894050253996, 0.05982515422798012, 0.06383142708377211, 0.06518045425515326, 0.06152664234634418, 0.06181071107596532, 0.06799641918784255, 0.06820740712008289, 0.06784148076559116]}, {"w": 16, "p": 0.115, "seed": 917184, "gaps": [0.06690877865819493, 0.062170826769204116, 0.06196232251728725, 0.05724749451726166, 0.06156974590119959, 0.054279767829665315, 0.06905509633595344, 0.05795414008145296, 0.06061096097951849, 0.06131259246096306, 0.06571106268810763, 0.05503813367269928, 0.0540165280142434, 0.06890604398062775, 0.05863149765979324, 0.06443756476682029]}, {"w": 15, "p": 0.1, "seed": 916000, "gaps": [0.03271335076927304, 0.0323976177294165, 0.030462340110530933, 0.038837725886485715, 0.041163848199837955, 0.037061385470067765, 0.02850808671705454, 0.03796647814387931, 0.02883169295137365, 0.036859041879627207, 0.029696808614294544, 0.03346144943679246, 0.040367610812735315, 0.03718786531049469, 0.03660887204896426, 0.034007336482151006]}, {"w": 15, "p": 0.1, "seed": 916017, "gaps": [0.03492914928273907, 0.04140274798769375, 0.03591489559269454, 0.03423347748613196, 0.0361191597474226, 0.038839952713940876, 0.034990363910442586, 0.03695751589442322, 0.03899537339969053, 0.0402609282600212, 0.03321674838309688, 0.038112402869782576, 0.031649417994864655, 0.04233453279068635, 0.029490630706457525, 0.03552596394228506]}, {"w": 15, "p": 0.1, "seed": 916034, "gaps": [0.03458210329009792, 0.032995987473968855, 0.0385313134624533, 0.039820625143739866, 0.044576224407025924, 0.030581330660487464, 0.02966161970342364, 0.03709090382662907, 0.030884887075955703, 0.03475918293093249, 0.029823993374409836, 0.03392542277294584, 0.04144587058509327, 0.04375484998113764, 0.033904071796343485, 0.032398125573970295]}, {"w": 15, "p": 0.105, "seed": 916050, "gaps": [0.04771372655751717, 0.04256187971973547, 0.044907662823800515, 0.046968967671016194, 0.049137381775251315, 0.04249064737396475, 0.049409000574358285, 0.0531774885855654, 0.03974279457139164, 0.043860379201113874, 0.038113785102324375, 0.043132639663019896, 0.040124130005047845, 0.04833292961076647, 0.045071468112495496, 0.045003184087478075]}, {"w": 15, "p": 0.105, "seed": 916067, "gaps": [0.04861098996940746, 0.04299474579224261, 0.04492601948846156, 0.04299136549447212, 0.042236692761885325, 0.04119994876218698, 0.043783078464790376, 0.04527274848653178, 0.04568001816904628, 0.03910250599562217, 0.04188179458605555, 0.04021071645139515, 0.039652705439986675, 0.03866992269944543, 0.039875487776983694, 0.04569684804173812]}, {"w": 15, "p": 0.105, "seed": 916084, "gaps": [0.047187230696276554, 0.04033951947835218, 0.0504976910214009, 0.04871516215317934, 0.047813578718507416, 0.043144633328393564, 0.048395250500949866, 0.034617661893525414, 0.043036187922832446, 0.03535262858873163, 0.046569967461632285, 0.04376701776991467, 0.04945806866156696, 0.04491541900817841, 0.049008161816670205, 0.04116414217001087]}, {"w": 15, "p": 0.11, "seed": 916100, "gaps": [0.04942905944550997, 0.05260748476671385, 0.04748491202326295, 0.0444668384185655, 0.05640048924519275, 0.05446678955004063, 0.06203577876803926, 0.05664194520072487, 0.05330572535066555, 0.05843875485998251, 0.057119854925745436, 0.06193867746567897, 0.05588853934327199, 0.04882126212315234, 0.05720788203593171, 0.05713539183952404]}, {"w": 15, "p": 0.11, "seed": 916117, "gaps": [0.05412185253833983, 0.05085718834085613, 0.05546954173275905, 0.057503756494572976, 0.05455129702870424, 0.05088935865315337, 0.05418866380497578, 0.054640303405785136, 0.04861335534159965, 0.05506135490678146, 0.05880113239939359, 0.05948214927181956, 0.049793938466709126, 0.05660633748576947, 0.05437935556336318, 0.06211595100543248]}, {"w": 15, "p": 0.11, "seed": 916134, "gaps": [0.060815600767786845, 0.053101694809975016, 0.052573218444948604, 0.050961040951611115, 0.06076012174341789, 0.0486719630281259, 0.05590909101925475, 0.05932218297349755, 0.044190425300719656, 0.05594346551948123, 0.05659391299959195, 0.055712659615829885, 0.056312208595825725, 0.05246495268064306, 0.05746343777944882, 0.052667549283482606]}, {"w": 15, "p": 0.115, "seed": 916150, "gaps": [0.06550210160006038, 0.06645870280411934, 0.06778209054128093, 0.06397135244270612, 0.06938343029234845, 0.060228927455198575, 0.060857854071415814, 0.06187840609693376, 0.07198081140435109, 0.06769216664659325, 0.06365443959501135, 0.06983938439946057, 0.06662482499132238, 0.0595933409998294, 0.05852282832742882, 0.06301598760392456]}, {"w": 15, "p": 0.115, "seed": 916167, "gaps": [0.06063338497862545, 0.05994137875679371, 0.0575525259902782, 0.07488531178228792, 0.06738261831897398, 0.06182929634808473, 0.07067282301355833, 0.07371079884429249, 0.06705921180341466, 0.06797377905956334, 0.06919599778218072, 0.0818678208138978, 0.06650378637953448, 0.06571254403763366, 0.06228240623695516, 0.058239619470770776]}, {"w": 15, "p": 0.115, "seed": 916184, "gaps": [0.06064395559693852, 0.07136718820677197, 0.06306213617273776, 0.06773229169242162, 0.07194609720789352, 0.06166390332233762, 0.07149511319690342, 0.06504527762821999, 0.06296634627067337, 0.0701375816327818, 0.05931214333326655, 0.0678396523175555, 0.07113005250841767, 0.07734863181995327, 0.061085216431200025, 0.06502064871543128]}, {"w": 14, "p": 0.1, "seed": 915000, "gaps": [0.0362559817405169, 0.03624574636229227, 0.0397980694370508, 0.02897766759752267, 0.03541241602985368, 0.0371318488548671, 0.03973558202255117, 0.039262188537379186, 0.0357054797761557, 0.03241858266136357, 0.035889514631917335, 0.04589003975185369, 0.04324356218504969, 0.03528589008560812, 0.03560012076432637, 0.03441719453250516]}, {"w": 14, "p": 0.1, "seed": 915017, "gaps": [0.03374773119857491, 0.03807261547111375, 0.03570377278819615, 0.044054749568622355, 0.03676408225833984, 0.031881817986966175, 0.04222377104402585, 0.03931602432206758, 0.0394710080990044, 0.034515532009761346, 0.04229861776956811, 0.04103242953367347, 0.041013475197468625, 0.04338194201623749, 0.034980639690841295, 0.03942217528432714]}, {"w": 14, "p": 0.1, "seed": 915034, "gaps": [0.04013684729232288, 0.034611517592620655, 0.0358787794089482, 0.03265665257534783, 0.03906907776083608, 0.03420462822643943, 0.03026782837265576, 0.039528175840092446, 0.03234316777728357, 0.03148129140969831, 0.030437023304781177, 0.0427221327586376, 0.04026883413995044, 0.03279603362787142, 0.04306698481505919, 0.033229101880503854]}, {"w": 14, "p": 0.105, "seed": 915050, "gaps": [0.0464220446892056, 0.05344525033001446, 0.05037898610572605, 0.047809215107003186, 0.04200032473007559, 0.05000467602246135, 0.04373606740584728, 0.04657859905444275, 0.046515780716180115, 0.04353381325542068, 0.036511032107961, 0.049916770413736836, 0.04657879647775917, 0.05010277150817152, 0.04622144120856077, 0.0445126910051822]}, {"w": 14, "p": 0.105, "seed": 915067, "gaps": [0.04309979136415192, 0.04183645045451461, 0.053285886780918494, 0.048201304249620686, 0.040320696520834344, 0.056411178583396275, 0.04978955643555249, 0.04751742712301711, 0.0487459368319475, 0.04355035982296795, 0.03983792411703447, 0.048127880078477875, 0.049369943936316, 0.046253511321462916, 0.048701075744656916, 0.04664621194104378]}, {"w": 14, "p": 0.105, "seed": 915084, "gaps": [0.03934648816338571, 0.05126138593950418, 0.04543547126549492, 0.05061270978955508, 0.03754863838865822, 0.048486225136143424, 0.04814270889254294, 0.0473765457091716, 0.05073260991963798, 0.04559849358590024, 0.05263832389910992, 0.05070828056087824, 0.04403837564531083, 0.04396170581879475, 0.0470611360132328, 0.0524146167637288]}, {"w": 14, "p": 0.11, "seed": 915100, "gaps": [0.054761210918644186, 0.054557236243930066, 0.05567711260296467, 0.06559835475738812, 0.057787351825467945, 0.057819603376305165, 0.059276033292106754, 0.06131863134936429, 0.05383453733169214, 0.0574141772515953, 0.05263750559216351, 0.04759019487330807, 0.06095273604795208, 0.060954834971288924, 0.05894701250193854, 0.05860418820658985]}, {"w": 14, "p": 0.11, "seed": 915117, "gaps": [0.05285707463699449, 0.05580885169630892, 0.0582405099098584, 0.06577246415392134, 0.0641215194206173, 0.05606672844898397, 0.055843774475956405, 0.06710982666163484, 0.057364862979632864, 0.053737829737562304, 0.051023543922178456, 0.058865078470621786, 0.05671240491085458, 0.061384283043805526, 0.06205865515453176, 0.05886197832567329]}, {"w": 14, "p": 0.11, "seed": 915134, "gaps": [0.06023642331267668, 0.05902029511670965, 0.060175177069950826, 0.0518468695421628, 0.05847995088445168, 0.050814157909294715, 0.05564353768620034, 0.053216390693407445, 0.055511586648625474, 0.05978098274205756, 0.05875595318592968, 0.05614586395413244, 0.062326606708184046, 0.05170820496802662, 0.055853055718666535, 0.05642274638190975]}, {"w": 14, "p": 0.115, "seed": 915150, "gaps": [0.06719887137086578, 0.07068708159613622, 0.06980710021980849, 0.07260712322620626, 0.06916840391984018, 0.06423123250625576, 0.06702217119184024, 0.06807070622964966, 0.06794498509438199, 0.07146364668435247, 0.0654642404436169, 0.07151676819761936, 0.06508664161126884, 0.06761747898218831, 0.0718320173893056, 0.07380685197997142]}, {"w": 14, "p": 0.115, "seed": 915167, "gaps": [0.0803330745014955, 0.06823863165137542, 0.06870577907687342, 0.0668959469552386, 0.0632170871951815, 0.07288530230329039, 0.061357076522431574, 0.07692656107123973, 0.07714352397538035, 0.060705665768169034, 0.06890810188915567, 0.059730197977510516, 0.07015559753537187, 0.07458245135428479, 0.07096898992888903, 0.0671368646134409]}, {"w": 13, "p": 0.1, "seed": 914000, "gaps": [0.03790351961135517, 0.042611308762673314, 0.04206714133511377, 0.042341217744924504, 0.04193361646915825, 0.04773819416099893, 0.04243216695019146, 0.03856990454154099, 0.044124843897592046, 0.04411310829065102, 0.03992764628678136, 0.03771224754293811, 0.04015194715424999, 0.04021704834572362, 0.039136306717232096, 0.04650702619980196]}, {"w": 13, "p": 0.1, "seed": 914017, "gaps": [0.043033036680197256, 0.03843568781660906, 0.042022715004219814, 0.03760196567770011, 0.039779756856825166, 0.03350438728594236, 0.03592960764235371, 0.04012517586076622, 0.040378068785688205, 0.044810390103872125, 0.049308282557697265, 0.03863655118076773, 0.0382740739600146, 0.039372751326612464, 0.0399247473146473, 0.03533161936445079]}, {"w": 14, "p": 0.115, "seed": 915184, "gaps": [0.07455398420869642, 0.07793718380079796, 0.07100077076479405, 0.06671983946849953, 0.06534756336536762, 0.0717565949287764, 0.07003418973477953, 0.06588722449490887, 0.07150165041228501, 0.08208494098919861, 0.07398230858787368, 0.06349691957292089, 0.06649273775212411, 0.07052351309347553, 0.05777608291879308, 0.06970029390407156]}, {"w": 13, "p": 0.1, "seed": 914034, "gaps": [0.0300275677481283, 0.03947158967747115, 0.0358105028917574, 0.040655656722343336, 0.03918560692921589, 0.05054359083543689, 0.035384241083346445, 0.04254291847626276, 0.04207394094234284, 0.04084253090767986, 0.03829415763201238, 0.041953715969425806, 0.04102080478793262, 0.03712646112155744, 0.043178262165143075, 0.04259993516053085]}, {"w": 13, "p": 0.105, "seed": 914050, "gaps": [0.05007329153612227, 0.05344654875451973, 0.04943992625741763, 0.04766530265512059, 0.04860556644956341, 0.05010334804720757, 0.05392160111560406, 0.05398874605534851, 0.0526349969696142, 0.046916338548256435, 0.04962130148280873, 0.048002495412894856, 0.04759715216384939, 0.04692764131727806, 0.05448100069161107, 0.054024723661292226]}, {"w": 13, "p": 0.105, "seed": 914067, "gaps": [0.04521888840653325, 0.05556754100003491, 0.04989088866496968, 0.049926090482313154, 0.05110034502336991, 0.056050270900028405, 0.0487990327510876, 0.05045112597151759, 0.0534862537079983, 0.05536933030093132, 0.05022311923492938, 0.05656368805745114, 0.058793380859173947, 0.05202715031112651, 0.04864219558964517, 0.041801388881161375]}, {"w": 13, "p": 0.105, "seed": 914084, "gaps": [0.04843081196752367, 0.044019103975667044, 0.04696071767009077, 0.04782432282427544, 0.05883567552798256, 0.05511696030222993, 0.050524602176677945, 0.056607624508966184, 0.06679298500013162, 0.05600797011204607, 0.04762665523770435, 0.050549242673461774, 0.06186219251306769, 0.04382178598303047, 0.04190892019490335, 0.051399687614683595]}, {"w": 13, "p": 0.11, "seed": 914100, "gaps": [0.06559284783850793, 0.06497732954772982, 0.07290649097283676, 0.0683515857618604, 0.07037310793672259, 0.055427269399614794, 0.053389236583265304, 0.05750818333223712, 0.053288824422082444, 0.05636588697758513, 0.05974803755589043, 0.06273378528295447, 0.06869819224258754, 0.06480843373288432, 0.0570934520617587, 0.06246297066762175]}, {"w": 13, "p": 0.11, "seed": 914117, "gaps": [0.06021758740590849, 0.06411072827290384, 0.0704187034329528, 0.07190297968843697, 0.06541782484246506, 0.059227971397884785, 0.057834232108526826, 0.06295257163461247, 0.05707045979664872, 0.06764192248990245, 0.05967939836136975, 0.05644165515595644, 0.06576869238685806, 0.06273300868617783, 0.06481082111853236, 0.06338477988396819]}, {"w": 13, "p": 0.11, "seed": 914134, "gaps": [0.06804689273517882, 0.05700873463458083, 0.06002635426050135, 0.056668655153358484, 0.06113627232741843, 0.05826437110526725, 0.059717071762695924, 0.055166594559452886, 0.04961676191639587, 0.062403254542095964, 0.05655359364596552, 0.05948937383578838, 0.060815326279268146, 0.06384146636327993, 0.05818370888701429, 0.060049836985554064]}, {"w": 13, "p": 0.115, "seed": 914150, "gaps": [0.07050986823017472, 0.0818219364543523, 0.07238760603733985, 0.0756846862484199, 0.07412711831703928, 0.08043299150717212, 0.07768775650231934, 0.07436945113877785, 0.07442168359076519, 0.0776894746376153, 0.06385471737944438, 0.07060545685406336, 0.08396553435094332, 0.065536421143408, 0.07389720939914393, 0.07066019297018951]}, {"w": 13, "p": 0.115, "seed": 914167, "gaps": [0.07258349263853173, 0.07561175843791049, 0.07164764395018453, 0.08309293814758166, 0.08578143546854093, 0.06879707070449452, 0.0709641670430107, 0.058415886023860365, 0.07628464476095177, 0.06863312819976879, 0.07735043087201605, 0.07525900973865039, 0.07087252423037474, 0.06965046951337171, 0.07864456368956659, 0.07719892511130214]}, {"w": 13, "p": 0.115, "seed": 914184, "gaps": [0.0794242769978664, 0.07986052332885629, 0.07631445308923866, 0.07297315583448047, 0.07103062749377387, 0.06998099475819436, 0.07440197565243277, 0.07574706527015101, 0.0754737647064691, 0.07502214159066958, 0.0760024335092706, 0.08443389903714524, 0.06773132697537888, 0.07349282622288228, 0.07192090825450638, 0.07551136438160332]}, {"w": 12, "p": 0.1, "seed": 913000, "gaps": [0.048937542860506555, 0.04875910791219333, 0.04343190921844446, 0.045588542000681624, 0.04647115644560472, 0.046039757639214564, 0.045882306363538496, 0.04423715067866942, 0.03832731544554069, 0.04331518081740736, 0.04391876425657089, 0.04419863042237921, 0.043682622348515, 0.04455255976094365, 0.04519863523017435, 0.03889514885410851]}, {"w": 12, "p": 0.1, "seed": 913017, "gaps": [0.03446162078233404, 0.04777549302233153, 0.04763269975973405, 0.05065441329364633, 0.04293980866766651, 0.046285085688246304, 0.05242574321794139, 0.04126090294398091, 0.037650607903678975, 0.048541372170595426, 0.03942943874680895, 0.04029741537806694, 0.05087747391655285, 0.044683484846389544, 0.043401203229427365, 0.04025825749220167]}, {"w": 12, "p": 0.1, "seed": 913034, "gaps": [0.05312480610196265, 0.039669959336829076, 0.044915633286038426, 0.04342862397128314, 0.050006890024445964, 0.04055891027953718, 0.05397752794006859, 0.0444905176979549, 0.04468447462187093, 0.05740017098974871, 0.04552125825751015, 0.046051969201362834, 0.04830614505781826, 0.04070120307730213, 0.04611252457064438, 0.0446416916185226]}, {"w": 12, "p": 0.105, "seed": 913050, "gaps": [0.05587368891172749, 0.05093975405742943, 0.047454628225535395, 0.0458055043542178, 0.04661618148751586, 0.04950392069737124, 0.05869440234838718, 0.055007502056067095, 0.055656361327633325, 0.04942407448486119, 0.05741239938074189, 0.04939175500872867, 0.05713867443377361, 0.05311312115981855, 0.05945304185530768, 0.056211984215772344]}, {"w": 12, "p": 0.105, "seed": 913067, "gaps": [0.046598868349889015, 0.05567857099345747, 0.051985277334958786, 0.04404738754422578, 0.053871259872954394, 0.056406037258029756, 0.05206228120182035, 0.056669239854648064, 0.05486663872323576, 0.056372560221131914, 0.05084266804761561, 0.05546452394571437, 0.0571674416893596, 0.04821362205513651, 0.05648120891873138, 0.05506443079369031]}, {"w": 12, "p": 0.105, "seed": 913084, "gaps": [0.055394687808190915, 0.057623724959573644, 0.0601195000895926, 0.054968419069213875, 0.057915620357453616, 0.05518594484853505, 0.052789149548203566, 0.0599385614104934, 0.055451452678361116, 0.05791022191923124, 0.06002327746644308, 0.05058361798796614, 0.0607172750819603, 0.049874451361171544, 0.05861120000631915, 0.06061151773007138]}, {"w": 12, "p": 0.11, "seed": 913100, "gaps": [0.06672567686261877, 0.06780212750281013, 0.07597299664497101, 0.0599475109108674, 0.06468919300127648, 0.06433874050042565, 0.06927685465172666, 0.060728136518982866, 0.07172976018890526, 0.06555723823828036, 0.06598725748164906, 0.06946197786182651, 0.06774417822896552, 0.06783232140205231, 0.069896588629222, 0.06525161051924624]}, {"w": 12, "p": 0.11, "seed": 913117, "gaps": [0.0674830694957515, 0.05536200693995488, 0.07166576410153902, 0.06808833670117505, 0.06276786187930398, 0.05616644705192448, 0.06592801732602614, 0.06438033602445649, 0.07369565388081355, 0.07009838180565688, 0.05758045434901639, 0.06596484033324729, 0.05542802812016513, 0.07169091828994169, 0.06070814329984872, 0.07134643152422601]}, {"w": 12, "p": 0.11, "seed": 913134, "gaps": [0.06955836144803955, 0.056667975736590354, 0.0613757793447403, 0.06933289378546033, 0.06121731084463802, 0.06253489831484452, 0.0669704755482544, 0.060370830676639044, 0.07028044085882054, 0.06871059332094531, 0.06421134773705671, 0.07211312632292417, 0.06403128916418124, 0.061796568512995996, 0.06705948947175541, 0.06358643351459128]}, {"w": 12, "p": 0.115, "seed": 913150, "gaps": [0.08203325352065925, 0.06850157843236472, 0.08618090178959574, 0.0727638653661561, 0.07784180684868625, 0.07795602954747664, 0.08259353998868452, 0.08567054326411866, 0.07590014984616876, 0.08066679835021569, 0.07910817056644798, 0.09029037369280134, 0.07365333174118072, 0.08111542475239791, 0.0858584471965393, 0.08156064340190157]}, {"w": 12, "p": 0.115, "seed": 913167, "gaps": [0.08735309335744751, 0.08249639930751619, 0.07811017776587748, 0.07414205054117216, 0.07668264025021199, 0.07560292653700647, 0.07783482647517304, 0.08873970779645242, 0.06870247822647797, 0.08386002164103108, 0.0745009621923297, 0.08109728945911472, 0.07370485016683294, 0.07473895415896246, 0.07835868871524447, 0.08698891949839223]}, {"w": 12, "p": 0.115, "seed": 913184, "gaps": [0.08687935679653674, 0.0788948537240952, 0.08775820697528434, 0.07688577131566854, 0.07255672327898902, 0.07928671387700645, 0.09279691602417127, 0.06695005196515133, 0.08429079109450444, 0.08762497039764397, 0.07278160669927577, 0.07720344670728628, 0.08175307946707713, 0.07647184844511563, 0.0820917165251, 0.08401043851019616]}]

==> anc/theory/scan_quenched_more.py <==
"""More disorder samples for the widest strips near threshold: 48 additional chains per point (new seeds)."""
import json, time
import numpy as np
from multiprocessing import Pool
from fasttm import FastStrip, sample_columns
BURN, L, S = 300, 3000, 16          # 3 jobs of 16 chains per (w,p) -> 48 extra chains
def job(args):
    w, p, seed = args
    rng = np.random.default_rng(seed); fs = FastStrip(w, p)
    Vp = np.broadcast_to(fs.rpop, (S, fs.m)).copy(); Vm = Vp.copy()
    lp = np.zeros(S); lm = np.zeros(S)
    for j, (sig, _) in enumerate(sample_columns(rng, S, w, p, BURN + L), start=1):
        Vp = fs.step(Vp, sig, +1); Vm = fs.step(Vm, sig, -1)
        a = np.abs(Vp).max(1); b = np.abs(Vm).max(1); b = np.where(b > 0, b, 1e-300)
        Vp /= a[:, None]; Vm /= b[:, None]; lp += np.log(a); lm += np.log(b)
        if j == BURN: lp0, lm0 = lp.copy(), lm.copy()
    return dict(w=w, p=p, seed=seed, gaps=(((lp - lp0) - (lm - lm0)) / L).tolist())
if __name__ == "__main__":
    ps = [0.100, 0.105, 0.110, 0.115]; ws = [12, 13, 14, 15, 16]
    jobs = sorted([(w, p, 900000 + 1000 * w + int(p * 1e4) + 17 * k) for w in ws for p in ps for k in range(3)], key=lambda x: -x[0])
    res = []; t0 = time.time()
    with Pool(2) as pool:
        for r in pool.imap_unordered(job, jobs):
            res.append(r); json.dump(res, open("scan_quenched_more.json", "w"))
            print(f"{len(res)}/{len(jobs)} w={r['w']} p={r['p']} ({time.time()-t0:.0f}s)", flush=True)
    print("done", time.time() - t0)


==> anc/theory/strip_exact.py <==
"""Exact noisy leakage of a toric-code logical bit to an arbitrary edge region.

eps_A = 1/2 || rho_A(0) - rho_A(1) ||_1 under an i.i.d. single-qubit Pauli channel.

Method (exact, any Pauli channel):
  G_A = elements of the state's stabilizer group supported in A
      = S_A  U  L*S_A,  with L a representative of the encoded logical Z0.
  Delta = rho_A(0) - rho_A(1) = 2^{1-|A|} sum_{s in S_A} c(Ls) (Ls)
  All terms commute, so in the joint eigenbasis of S_A's r generators and L,
      eps_A = 2^{-r} sum_{sigma in {0,1}^r} | sum_s c(Ls) (-1)^{sigma.s} |,
  i.e. the l1 norm of a Walsh-Hadamard transform. c(g) = prod_q c_q(type of g_q),
  c_q(P) = 1 - 2 Pr[error anticommutes with P].
"""
import numpy as np


class Torus:
    def __init__(self, d):
        self.d = d
        self.n = 2 * d * d

    def H(self, i, j):
        d = self.d
        return (i % d) * d + (j % d)

    def V(self, i, j):
        d = self.d
        return d * d + (i % d) * d + (j % d)

    def generators(self):
        """Rows (x | z) over n qubits, plus index of Z0 generator."""
        d, n = self.d, self.n
        gens = []
        for i in range(d):
            for j in range(d):
                x = np.zeros(n, np.uint8)
                for q in (self.H(i, j), self.H(i, j - 1), self.V(i, j), self.V(i - 1, j)):
                    x[q] ^= 1
                gens.append(np.concatenate([x, np.zeros(n, np.uint8)]))
        for i in range(d):
            for j in range(d):
                z = np.zeros(n, np.uint8)
                for q in (self.H(i, j), self.H(i + 1, j), self.V(i, j), self.V(i, j + 1)):
                    z[q] ^= 1
                gens.append(np.concatenate([np.zeros(n, np.uint8), z]))
        z0 = np.zeros(n, np.uint8)
        for j in range(d):
            z0[self.H(0, j)] = 1
        z1 = np.zeros(n, np.uint8)
        for i in range(d):
            z1[self.V(i, 0)] = 1
        gens.append(np.concatenate([np.zeros(n, np.uint8), z0]))
        iz0 = len(gens) - 1
        gens.append(np.concatenate([np.zeros(n, np.uint8), z1]))
        return np.array(gens, np.uint8), iz0

    def strip(self, w):
        """w rows of horizontal edges (rows 0..w-1) + the w-1 rows of vertical edges between them."""
        A = [self.H(i, j) for i in range(w) for j in range(self.d)]
        A += [self.V(i, j) for i in range(w - 1) for j in range(self.d)]
        return A


def gf2_rref(M):
    M = M.copy() % 2
    rows, cols = M.shape
    piv = []
    r = 0
    for c in range(cols):
        if r == rows:
            break
        nz = np.nonzero(M[r:, c])[0]
        if len(nz) == 0:
            continue
        k = r + nz[0]
        M[[r, k]] = M[[k, r]]
        others = np.nonzero(M[:, c])[0]
        others = others[others != r]
        M[others] ^= M[r]
        piv.append(c)
        r += 1
    return M[:r], piv


def gf2_left_kernel(M):
    """Basis of {c : c M = 0}."""
    m = M.shape[0]
    aug = np.concatenate([M % 2, np.eye(m, dtype=np.uint8)], axis=1)
    R, piv = gf2_rref(aug)
    # rows of rref whose M-part is zero give kernel vectors; also need full elimination
    # simpler: do elimination tracking
    rows = aug.copy()
    ncol = M.shape[1]
    r = 0
    for c in range(ncol):
        nz = np.nonzero(rows[r:, c])[0]
        if len(nz) == 0:
            continue
        k = r + nz[0]
        rows[[r, k]] = rows[[k, r]]
        others = np.nonzero(rows[:, c])[0]
        others = others[others != r]
        rows[others] ^= rows[r]
        r += 1
        if r == m:
            break
    return rows[r:, ncol:]


def supported_group(T, A):
    """Return (L, Sgens) as (x,z) uint8 arrays restricted to A, or (None, Sgens)."""
    gens, iz0 = T.generators()
    n = T.n
    A = list(A)
    Ac = [q for q in range(n) if q not in set(A)]
    colsAc = Ac + [n + q for q in Ac]
    colsA = A + [n + q for q in A]
    K = gf2_left_kernel(gens[:, colsAc])
    if len(K) == 0:
        return None, np.zeros((0, 2 * len(A)), np.uint8)
    imgs = (K.astype(np.int64) @ gens[:, colsA].astype(np.int64)) % 2
    f = K[:, iz0:iz0 + 1]
    aug = np.concatenate([f, imgs.astype(np.uint8)], axis=1)
    R, piv = gf2_rref(aug)
    L = None
    S = []
    for row, pc in zip(R, piv):
        if pc == 0:
            L = row[1:]
        else:
            S.append(row[1:])
    S = np.array(S, np.uint8).reshape(-1, 2 * len(A))
    return L, S


def channel_chars(kind, p):
    """(cX, cY, cZ): average character of a single-qubit Pauli of each type."""
    if kind == "depol":
        lam = 1 - 4 * p / 3
        return lam, lam, lam
    if kind == "bitflip":      # X errors: anticommute with Y,Z
        return 1.0, 1 - 2 * p, 1 - 2 * p
    if kind == "dephase":
        return 1 - 2 * p, 1 - 2 * p, 1.0
    raise ValueError(kind)


def _pack(v):
    out = 0
    for k, b in enumerate(v):
        if b:
            out |= 1 << k
    return out


def fwht(a):
    a = a.copy()
    h = 1
    n = len(a)
    while h < n:
        a = a.reshape(-1, 2, h)
        x, y = a[:, 0, :].copy(), a[:, 1, :].copy()
        a[:, 0, :] = x + y
        a[:, 1, :] = x - y
        a = a.reshape(n)
        h *= 2
    return a


def leakage(T, A, kind, p):
    L, S = supported_group(T, A)
    if L is None:
        return 0.0, S.shape[0]
    nA = len(A)
    assert nA <= 64
    cX, cY, cZ = channel_chars(kind, p)
    X = np.array([_pack(L[:nA])], np.uint64)
    Z = np.array([_pack(L[nA:])], np.uint64)
    for g in S:
        gx, gz = np.uint64(_pack(g[:nA])), np.uint64(_pack(g[nA:]))
        X = np.concatenate([X, X ^ gx])
        Z = np.concatenate([Z, Z ^ gz])
    nx = np.bitwise_count(X & ~Z).astype(np.float64)
    ny = np.bitwise_count(X & Z).astype(np.float64)
    nz = np.bitwise_count(Z & ~X).astype(np.float64)
    F = np.ones(len(X))
    for c, cnt in ((cX, nx), (cY, ny), (cZ, nz)):
        if c == 0:
            F = F * (cnt == 0)
        else:
            F = F * np.sign(c) ** cnt * np.abs(c) ** cnt
    r = S.shape[0]
    return float(np.abs(fwht(F)).sum() / 2 ** r), r


if __name__ == "__main__":
    for d in (3, 4, 5):
        T = Torus(d)
        for w in (1, 2, 3):
            if w >= d:
                continue
            e, r = leakage(T, T.strip(w), "depol", 0.10)
            print(f"d={d} w={w} r={r} eps_depol(0.1)={e:.6f} row={(1-0.4/3)**d:.6f}")


==> anc/theory/strip_tm.py <==
"""Strip leakage under bit-flip noise via column transfer matrices.

Under X-only noise the problem is classical (stars drop out of the character sum):
  eps(d,w,q) = sum_sigma |A_-(sigma)| = E_sigma | A_-(sigma) / A_+(sigma) |,
  A_s(sigma) = sum_{errors e with plaquette syndrome sigma} P(e) s^{pi(e)},
with pi(e) = parity of errors on row 0 (the Z0 representative).
Equivalently eps = 1 - 2 P_fail^ML of the strip viewed as a cylinder surface code.

A_s is the trace of a product of d transfer matrices of size 2^(w-1) (state = column of
vertical-edge errors). Sampling sigma from P and averaging |A_-/A_+| gives an unbiased
Monte Carlo estimate; for small strips we also sum over all sigma exactly.
"""
import numpy as np


def _tables(w):
    m = 1 << (w - 1)
    t = np.arange(m)
    # h(0)=0, h(i+1) = h(i) xor t_i ; k = number of ones in h (length w)
    k = np.zeros(m, np.int64)
    h = np.zeros(m, np.int64)
    for i in range(w - 1):
        h = h ^ ((t >> i) & 1)
        k += h
    pop = np.array([bin(x).count("1") for x in range(m)])
    return k, pop


def transfer(w, q, sig_col, s, k, pop):
    """T[a,b] for one column; sig_col is an int bitmask of w-1 syndromes."""
    m = 1 << (w - 1)
    a = np.arange(m)[:, None]
    b = np.arange(m)[None, :]
    t = sig_col ^ a ^ b
    kk = k[t]
    r = q / (1 - q)
    Wh = r ** kk + s * r ** (w - kk)
    return Wh * (r ** pop[b])


def ratio(w, q, sigma, k, pop):
    """A_-/A_+ for syndrome sigma (list of d column masks), plus log A_+ (unnormalised)."""
    m = 1 << (w - 1)
    Mp = np.eye(m)
    Mm = np.eye(m)
    logZ = 0.0
    for sc in sigma:
        Mp = Mp @ transfer(w, q, sc, +1, k, pop)
        Mm = Mm @ transfer(w, q, sc, -1, k, pop)
        f = np.abs(Mp).max()
        Mp /= f
        Mm /= f
        logZ += np.log(f)
    return np.trace(Mm) / np.trace(Mp), logZ + np.log(np.trace(Mp))


def sample_sigma(d, w, q, rng):
    eh = rng.random((w, d)) < q
    ev = rng.random((max(w - 1, 0), d)) < q
    sig = []
    for j in range(d):
        mask = 0
        for i in range(w - 1):
            bit = eh[i, j] ^ eh[i + 1, j] ^ ev[i, j] ^ ev[i, (j + 1) % d]
            mask |= int(bit) << i
        sig.append(mask)
    return sig


def eps_mc(d, w, p, nsamp=2000, seed=0):
    """Bit-flip prob p. Returns (mean, standard error)."""
    if w == 1:
        return (1 - 2 * p) ** d, 0.0
    rng = np.random.default_rng(seed)
    k, pop = _tables(w)
    vals = np.empty(nsamp)
    for n in range(nsamp):
        vals[n] = abs(ratio(w, p, sample_sigma(d, w, p, rng), k, pop)[0])
    return vals.mean(), vals.std(ddof=1) / np.sqrt(nsamp)


def eps_exact_enum(d, w, p):
    """Sum over all syndromes exactly (small d*(w-1) only)."""
    k, pop = _tables(w)
    m = 1 << (w - 1)
    tot, norm = 0.0, 0.0
    lq = np.log(1 - p)
    nedges = w * d + (w - 1) * d
    for code in range(1 << ((w - 1) * d)):
        sigma = [(code >> (j * (w - 1))) & (m - 1) for j in range(d)]
        rho, logZ = ratio(w, p, sigma, k, pop)
        Ap = np.exp(logZ + nedges * lq)
        tot += abs(rho) * Ap
        norm += Ap
    return tot, norm


if __name__ == "__main__":
    from strip_exact import Torus, leakage
    for d, w in ((3, 2), (4, 2), (4, 3), (5, 3), (3, 4) if False else (6, 3)):
        T = Torus(d)
        for p in (0.05, 0.1):
            ex, r = leakage(T, T.strip(w), "bitflip", p)
            en, nm = eps_exact_enum(d, w, p)
            mc, se = eps_mc(d, w, p, 3000, seed=1)
            print(f"d={d} w={w} p={p}: WHT={ex:.8f}  TM-enum={en:.8f} (norm {nm:.6f})  TM-MC={mc:.4f}±{se:.4f}")


==> anc/theory/tab_fss.tex <==
\begin{table}[t]\centering\footnotesize
\caption{Robustness of the finite-size-scaling collapse of $w\varphi_q$ to fit choices: order of $F$ (2--4), $p$ window ($0.090$--$0.120$ or $0.095$--$0.115$) and widths used (all, even, odd), for each smallest width $w_{\min}$. Only fits with at least three widths and $\chi^2/\mathrm{dof}<3$ are included. The Nishimori point is $p_N=0.1094\pm0.0002$ with $\nu=1.33\pm0.03$ \cite{Honecker2001}.}\label{tab:fss}
\begin{tabular}{cccccc}\toprule $w_{\min}$ & fits & $p_c$ range & median $p_c$ & $\nu$ range & median $\nu$\\\midrule
8 & 18/18 & 0.1068--0.1078 & 0.1072 & 1.32--1.44 & 1.38\\
10 & 18/18 & 0.1053--0.1080 & 0.1075 & 1.26--2.03 & 1.41\\
12 & 12/12 & 0.1056--0.1064 & 0.1060 & 1.53--2.01 & 1.66\\
\bottomrule\end{tabular}\end{table}

